Classifying Grothendieck rings of pivotal fusion categories of rank four

We classify the Classifying Grothendieck rings of pivotal fusion categories of rank four over the complex field. There are exactly fifteen, each admitting a unitary categorification. Central induction and Frobenius-Schur indicators give a uniform Frobenius-Perron dimension bound of 3600. The finite classification combines new arithmetic and twist obstructions with an exhaustive census and exact exclusion certificates.

==> anc/supplementary/README.md <==
# Verification guide: Classifying Grothendieck rings of pivotal fusion categories of rank four

This is the principal guide to the data, algorithms and certificates. The
unrestricted mathematical proof is in the paper. Appendix A proves census
coverage, including all vanishing-coefficient branches. Computation verifies
its bounded implementation and applications; it does not formally certify the
categorical theorems or the cited constructions of associators.

## Running the package

Work from the directory containing `manuscript.tex`: the root of the arXiv
source archive, or `submission/` in the full revision bundle. Set:

```sh
RANK4_SUPP=anc/supplementary
```

Then install the declared Python requirement and run the principal command:

```sh
python3 -m pip install -r "$RANK4_SUPP/classification/requirements.txt"
python3 "$RANK4_SUPP/check.py"
```

It regenerates the census and certificates, replays all records normally and with
Python optimization, runs positive/adversarial regressions in both modes, performs
three separate implementation checks, and generates and verifies the manuscript's
numerical tables. Add `--deep` for the unpruned, exhaustive-small-box, and strict
dimension-boundary comparisons.
Use `--workers N` to choose a positive worker count; the default is four.

```sh
python3 "$RANK4_SUPP/check.py" --deep --workers 4
python3 "$RANK4_SUPP/check.py" --verify-only --workers 4
```

`--verify-only` leaves the primary census, exclusion ledger and generated TeX
unchanged; it refreshes reports and logs. It can be combined with `--deep`.
Full regeneration and the deep checks require `g++`; replay without `--deep`
requires only Python 3.10+ and SymPy.
The optional `python-flint` package accelerates exact arithmetic; it is not a
mathematical dependency. All accepted signs and equalities use exact arithmetic; three-decimal entries
in the model table are display approximations only.

The runner prints a progress line per step, records the actual command and exit
status, and writes the full output to `validation/`. `verification_report.json`
is marked `running` before execution and `passed` only after every requested
step succeeds. A failed or interrupted run must not be read as a successful one.
Timings are observations, not machine-independent promises.

## Authoritative inputs and derived files

The authoritative bounded-census content is `census/data/rings.jsonl`, with one
zero-based `id` per fusion ring. The fields include duality tag, parameter tuple,
`tensor`, multiplicity, canonical fusion-data fingerprint, Casimir characteristic
polynomial and strict-dimension certificate. The convention is
`tensor[i][j][k] = N_ij^k`; this stable serialization key denotes fusion data,
not a categorical tensor product. The unit is 0. `S` means all simples are self-dual;
`N` means duality `(0)(1)(23)`. The presentation formulas and exhaustive elimination
branches are given in Appendix A and implemented in `census/enumerate.cpp`.

`rings.jsonl.gz` is a transport copy; `parameters.txt` and `counts.csv` are derived
views. The verifier checks their agreement with the raw fusion-data ledger, including
both duality columns of every multiplicity row. All 59 multiplicity rows remain
in the CSV, not in the paper. Gzip metadata are normalized, but DEFLATE payloads
can depend on the compression library; the raw JSON hash is the portable invariant.
`census/data/manifest.json` records source/data hashes and the exact dimension test.

For `B = sum_i N_i N_i^T`, `casimir_charpoly` lists descending coefficients.
Its largest real root is the global Frobenius–Perron dimension. `pd_minors`
contains the four leading principal determinants of `3600 I - B`: strict
positivity certifies positive definiteness and hence `FPdim < 3600`.
A zero determinant is rejected. This test is not a positive-semidefinite test
for an arbitrary residual Gram matrix.

`classification/models.json` is the reference fusion-data ledger for the models, retained
unchanged. The independent model checker reconstructs every set of fusion data separately
and supplies explicit fusion-ring isomorphisms. Existence of the fusion categories is
provided by the cited mathematical constructions, not by survival of filters.

## Induction matrix and storage conventions

The mathematical convention throughout the paper and numerical routines is
`M[a,i] = [F(Z_a):X_i]`: rows are indexed by simple objects of the Drinfeld
center, and columns by simple objects of the fusion category. The low part
`L` consists of the rows with `M[a,0] != 0`; in the commutative rank-four
calculation these entries equal one. If `d` is the Frobenius--Perron dimension
vector, the formulas used are `M.T*M = B`, `G = L.T*L`, `Q = B-G`, and `W = G*d`.
In particular, each stored four-entry candidate vector is one induction row.
The production and separate central implementations construct `L` with these
vectors as rows, and the symbolic quadratic check uses the same convention.

For stable machine interfaces, the certificate fields `columns` and
`column_counts` retain their schema names: they contain, respectively, the
ordered rows of `L` and the numbers of candidate induction rows for each
formal codegree. The independent report's `full_box_columns_tested` counts
candidate induction rows. The witness key `polynomial_row` identifies an
inequality for a simple object `X_i`; it does not describe the orientation of
`M`. Machine model identifiers `Rep_D10`, `Ad_SU2_6`, and `Ad_SU2_7` likewise
remain stable, while all displayed names are `Rep(D_5)`, `PSU(2)_6`, and
`PSU(2)_7`. Here `D_5` is the dihedral group of order ten, and `PSU(2)_n`
denotes the adjoint fusion subcategory of `SU(2)_n`.

## Exact exclusion pipeline

The producer applies these filters in order:

| Criterion | Excluded | Remaining |
|---|---:|---:|
| Full bounded census | — | 8,977 |
| Rank-two subring classification | 1,676 | 7,301 |
| Formal-codegree d-numbers | 6,541 | 760 |
| Published rank-four families | 475 | 285 |
| Quadratic twist obstruction | 10 | 275 |
| Spherical-character arithmetic | 210 | 65 |
| Local central induction | 50 | 15 |

`classification/results/certificates.jsonl` has one record per census ID.
`summary.json` and `survivors.json` are derived outputs. Replay checks each
submitted witness, coverage, stage counts and model identification; it does not
require the submitted witness to be the first one rediscovered by a particular
backend. The producer's deterministic ordering is for reproducibility, not an
extra mathematical hypothesis. D-number factors are sorted by degree and
descending coefficient tuple before choosing a witness, in both arithmetic
backends; the complete backend comparison checks identical witness objects.

The published-family stage uses the complete multiplication rules, not just
numerical dimensions. For each nonpointed family to which a pseudo-unitary
classification is applied, its two Frobenius--Perron dimensions and
Schopieray's Galois reduction justify this use for pivotal categorifications;
the pointed boundary is treated separately in the paper. These are mathematical
inputs to the filter, not hypotheses inferred from a successful computation.

The quadratic stage has a direct `root_length` certificate. Larson's theorem
excludes parameters 3 through 11. Parameter 2 instead uses the proved
conductor-40 equality case and second-trace contradiction; it is not falsely
labelled a strict Larson inequality.

A spherical certificate has a separating generator, every rational irreducible
character factor, and a branch for each factor. Permitted arithmetic witnesses
are `zero`, `duality`, `norm`, `spherical_first_moment`, and `codegree_field`.
The first-moment test is Ostrik's published inequality, evaluated at a specified
real embedding. The two noncontainment witnesses use primes 7 and 11. Each gives
a simple residue root of the character generator and a nonlinear irreducible
factor of the Casimir polynomial. The manuscript's residue-field lemma proves
why this obstructs splitting. Replay verifies the witness directly; failed
factorization, a search limit or unavailable arithmetic is never an exclusion.

A `galois_global_dimension` branch verifies that the spherical global dimension
and the Frobenius--Perron global dimension have the same minimal polynomial,
then references a shared pseudo-unitary induction certificate. The mathematical
reduction is that a field automorphism sends the categorical global dimension
to the Frobenius--Perron global dimension, so the conjugate fusion category is
pseudo-unitary with the same fusion data. The equality-of-global-dimensions
criterion, Galois conjugation of fusion categories, and rank-four sphericality
are proved or cited in the paper; the executable verifies their arithmetic
hypotheses, not the categorical theorems themselves. Equality of entire dimension-character
orbits is not required. All other potentially spherical orbits must still be
excluded separately.

An `induction` certificate contains all formal-codegree roots with multiplicity,
counts of bounded induction rows, and an obstruction for every permitted
low-part row configuration. Rows within an equal-formal-codegree block are sorted to
remove only their permutation symmetry. The independent audit enumerates all
500 unsorted configurations before quotienting; 297 representatives remain.
There are 296 polynomial-row witnesses and one involution witness. These are
configuration counts, not counts of distinct fusion rings. The 50 induction records
include one for which the retained involution inequality is necessary.

The local witness types are `polynomial_row` and `involution_moment`. The producer
may return `None` when no obstruction is found; the verifier rejects a null
obstruction. The Gram identity is retained for induction-row bounds and the involution
argument, but global second-moment inequalities and active Gram-entry/minor
rejection tests are not part of this pipeline.

## Independent checks and limits

The production generator and replay share some routines. Additional checks
have deliberately different implementations:

| Program | What it checks | What remains shared or mathematical |
|---|---|---|
| `census/verify_census.py` | Every fusion-data axiom, isomorphism class, dimension certificate, hash and derived count | Presentation/canonicalization utilities are shared with export; coverage uses Appendix A. |
| `independent/independent_central_audit.py` | All 210 arithmetic and 50 induction records using spectral adjugates, resultant norms, exhaustive finite-field divisor tests, full integer boxes and full products of induction rows | SymPy and the mathematical criteria; no production imports. |
| `independent/independent_quadratic_audit.py` | Symbolic fusion identities, dimensions, low-part identities, Larson bounds and both-sign trace contradiction | The categorical trace and Gauss-sum proofs remain mathematical arguments. |
| `independent/independent_models.py` | Separate model-rule reconstruction and all unit-preserving fusion-ring isomorphisms | Published existence of categorical models and associators. |
| `independent/unpruned_census_audit.py` (`--deep`) | Remove both dimension prunings, enumerate 95,842 rings, and recover the same 8,977 by direct determinant expansion | The Diophantine elimination is deliberately reused. |
| `census/audit_small.py` (`--deep`) | All 59,778 parameter assignments through multiplicity 2, yielding the same 27 classes | Presentation/canonicalization utilities; matrix products replace elimination. |
| `census/audit_boundaries.py` (`--deep`) | All multiplicity-one fusion data at each exclusive integer dimension bound from 5 through 12, including equality rejection | Presentation/canonicalization utilities; matrix commutation and direct determinant expansion replace elimination and Bareiss. |

### Census counts and scope of the implementation checks

The bounded census contains 8,883 self-dual classes and 94 classes with a
nontrivial dual pair, for a total of 8,977. Completeness follows from the
coverage proposition in Appendix A, not merely from agreement of totals.
Removing both dimension-pruning steps yields 95,842 intermediate classes;
a separately implemented strict-dimension test retains exactly the same
8,977 parameter tuples. An exhaustive small-box test examines all
3^10 + 3^6 = 59,778 assignments at multiplicity at most two and recovers
the same 27 classes as the optimized search. The unpruned comparison
shares the Diophantine elimination with the main enumerator. The small-box
comparison avoids that elimination but shares the fusion-data
parametrizations and canonicalization. These are implementation checks
with complementary coverage, not separate proofs of the full enumeration
algorithm.

`tests/regression.py` contains 23 positive/adversarial checks, run normally and
under `-O`. They cover the false Rep(A4) exclusion, missing/duplicated branches,
wrong induction rows, null witnesses, incomplete roots, forged strict signs, invalid
norm and residue-field data, false basis/model matches, a missing positive proof,
acceptance of a valid witness different from the producer's first choice, and
deterministic d-number witness selection when factor order is reversed.
These are targeted soundness tests, not an exhaustive security analysis of all
malformed inputs.

## Manuscript tables and builds

`model_table.json` stores the model names, references, multiplicities and exact
dimension specifications. Display rows are sorted stably by multiplicity and
then by exact global Frobenius--Perron dimension, never by rounded values.
The input order, model identifiers, and certificate data remain fixed.
`check_manuscript.py` checks them against the independent
model report, verifies all census/filter totals, and checks the exact sharp-bound
polynomial shifts. Only then does `--write` generate `source/models.tex` and
`source/generated_filters.tex`. No arbitrary proof prose is matched literally.
The principal regeneration command calls this automatically; replay checks the
supplied generated files without changing them.

```sh
python3 "$RANK4_SUPP/check_manuscript.py" --write
pdflatex -interaction=nonstopmode -halt-on-error manuscript.tex
pdflatex -interaction=nonstopmode -halt-on-error manuscript.tex
```

The table checker locates the manuscript automatically in either layout. The
complete verification result is `verification_report.json`; detailed logs are
written to `validation/`. The full revision bundle also contains a final audit
and `SHA256SUMS.txt`. Release hashes establish file integrity, not an additional
mathematical proof.


==> anc/supplementary/census/README.md <==
# Exact bounded rank-four census

Appendix A of the paper contains the mathematical presentations and exhaustive
branch proof. The principal software and data guide is `../README.md`; the full
multiplicity distribution is `data/counts.csv`.

The C++ implementation supports `1 ≤ M ≤ 59` and `5 ≤ D ≤ 3600`. Its fixed-width
overflow justification applies only in these ranges. Every final tuple is tested
against all original equations, including every vanishing-coefficient branch.
The Python verifier uses arbitrary-precision integers.

From the directory containing `supplementary/` (the package root in the complete
release, or `anc/` in the arXiv source archive), individual census commands are:

```sh
python3 supplementary/census/generate.py
python3 supplementary/census/verify_census.py
python3 supplementary/census/verify_census.py --regenerate
```

The last command additionally regenerates temporary data and compares the exact
parameter and fusion-data files. Use `supplementary/check.py --deep` to include the
unpruned, exhaustive-small-box, and strict-dimension-boundary comparisons. Generator and replay have no
external census dependency. All complete fusion data are retained;
compressed and parameter-only representations are derived views, not replacements.


==> anc/supplementary/census/audit.json <==
{
  "all_checks_passed": true,
  "type_counts": {
    "N": 94,
    "S": 8883
  },
  "counts_by_multiplicity": {
    "1": 10,
    "2": 17,
    "3": 24,
    "4": 45,
    "5": 55,
    "6": 81,
    "7": 92,
    "8": 137,
    "9": 151,
    "10": 186,
    "11": 238,
    "12": 290,
    "13": 241,
    "14": 333,
    "15": 336,
    "16": 489,
    "17": 374,
    "18": 403,
    "19": 405,
    "20": 488,
    "21": 449,
    "22": 363,
    "23": 341,
    "24": 421,
    "25": 329,
    "26": 286,
    "27": 248,
    "28": 280,
    "29": 358,
    "30": 179,
    "31": 194,
    "32": 166,
    "33": 113,
    "34": 130,
    "35": 103,
    "36": 109,
    "37": 73,
    "38": 52,
    "39": 51,
    "40": 44,
    "41": 44,
    "42": 40,
    "43": 31,
    "44": 27,
    "45": 21,
    "46": 25,
    "47": 12,
    "48": 14,
    "49": 16,
    "50": 13,
    "51": 11,
    "52": 8,
    "53": 7,
    "54": 5,
    "55": 7,
    "56": 5,
    "57": 3,
    "58": 2,
    "59": 2
  },
  "duality_split_csv_checked": true,
  "gzip_content_and_header_checked": true,
  "source_hashes_checked": true,
  "rings_verified": 8977,
  "all_tensor_axioms": true,
  "all_six_basis_permutations": true,
  "exact_dimension_bound": true,
  "complete_regeneration": false,
  "elapsed_seconds": 4.576
}


==> anc/supplementary/census/audit_boundaries.py <==
#!/usr/bin/env python3
"""Check strict dimension boundaries by exhaustive multiplicity-one tensors.

The tensor presentation and canonicalization are shared with census export.
Associativity is checked by matrix commutation, and determinants are evaluated
by direct expansion, without the C++ elimination or Bareiss implementation.
"""
import argparse
import itertools
import json
from pathlib import Path
import subprocess
import tempfile
import time
from rank4 import tensor, canonical, require

ROOT=Path(__file__).resolve().parent

def determinant(A):
    if len(A)==1:
        return A[0][0]
    return sum((-1)**j*A[0][j]*determinant([r[:j]+r[j+1:] for r in A[1:]])
               for j in range(len(A)))

def commutes(A,B):
    return all(sum(A[i][k]*B[k][j]-B[i][k]*A[k][j] for k in range(4))==0
               for i,j in itertools.product(range(4),repeat=2))

def run():
    start=time.monotonic()
    rings={}
    assignments=0
    for tag,size in [('S',10),('N',6)]:
        for parameters in itertools.product(range(2),repeat=size):
            assignments+=1
            R=tensor(tag,parameters)
            if not all(commutes(R[i],R[j]) for i,j in [(1,2),(1,3),(2,3)]):
                continue
            rings[canonical(R)]=R
    reports=[]
    with tempfile.TemporaryDirectory(prefix='rank4-boundary-audit-') as temporary:
        executable=Path(temporary)/'enumerate'
        subprocess.run(['g++','-O3','-std=c++17',str(ROOT/'enumerate.cpp'),
                        '-o',str(executable)],check=True)
        for D in range(5,13):
            expected=set()
            equal=set()
            for key,R in rings.items():
                Q=[[D*int(i==j)-sum(R[k][i][z]*R[k][j][z]
                     for k,z in itertools.product(range(4),repeat=2))
                     for j in range(4)] for i in range(4)]
                minors=[determinant([row[:k] for row in Q[:k]]) for k in range(1,5)]
                if all(m>0 for m in minors):
                    expected.add(key)
                # All principal minors (not only leading minors) characterize
                # positive semidefiniteness, including repeated top roots.
                principal=[determinant([[Q[i][j] for j in subset] for i in subset])
                           for size in range(1,5)
                           for subset in itertools.combinations(range(4),size)]
                if all(m>=0 for m in principal) and minors[-1]==0:
                    equal.add(key)
            output=subprocess.run([str(executable),'1',str(D)],check=True,
                                  capture_output=True,text=True).stdout
            observed=[]
            for line in output.splitlines():
                tag,*parameters=line.split()
                observed.append(canonical(tensor(tag,list(map(int,parameters)))))
            require(len(observed)==len(set(observed)), 'duplicate boundary census ring')
            require(set(observed)==expected, 'strict dimension comparison differs at '+str(D))
            require(not equal.intersection(observed), 'equality admitted at '+str(D))
            reports.append({'exclusive_bound':D,'rings':len(observed),
                            'equality_cases_rejected':len(equal),'exact_set_equality':True})
    require(any(r['equality_cases_rejected'] for r in reports), 'no equality case exercised')
    return {'passed':True,'maximum_multiplicity':1,'parameter_assignments':assignments,
            'boundary_checks':reports,'seconds':round(time.monotonic()-start,3),
            'scope':'Shared tensor presentations and canonicalization; direct matrix commutation and determinant expansion; every exclusive integer bound from 5 through 12.'}

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path)
    args=parser.parse_args()
    report=run()
    if args.output:
        args.output.parent.mkdir(parents=True,exist_ok=True)
        args.output.write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))


==> anc/supplementary/census/audit_small.py <==
#!/usr/bin/env python3
"""Independent small-bound check by exhaustive parameter boxes (default M=2).
No elimination equations or minimal-coordinate reductions are used.
"""
import argparse
import itertools
import json
from pathlib import Path
import tempfile
import time
from generate import generate
from rank4 import tensor,canonical,casimir,leading_minors,require

def commute(A,B):
    # Inspect genuine matrix products, without the enumerator's equations.
    for i in range(4):
        for j in range(4):
            if sum(A[i][k]*B[k][j]-B[i][k]*A[k][j] for k in range(4)):
                return False
    return True

def run(M):
    require(1<=M<=2,'exhaustive test allows only M=1 or 2')
    start=time.monotonic();keys=set();boxes=0
    for tag,length in [('S',10),('N',6)]:
        for p in itertools.product(range(M+1),repeat=length):
            boxes+=1;R=tensor(tag,p)
            if not all(commute(R[i],R[j])for i,j in [(1,2),(1,3),(2,3)]):continue
            minors=leading_minors(casimir(R))
            if len(minors)==4 and min(minors)>0:keys.add(canonical(R))
    with tempfile.TemporaryDirectory(prefix='rank4-box-audit-')as tmp:
        output=Path(tmp);generate(output,M)
        observed={canonical(json.loads(line)['tensor'])for line in (output/'rings.jsonl').read_text().splitlines()}
    require(observed==keys,'exhaustive box mismatch')
    report={'maximum_multiplicity':M,'parameter_assignments':boxes,
            'rings':len(keys),'exact_set_equality':True,
            'elapsed_seconds':round(time.monotonic()-start,3)}
    print(json.dumps(report,indent=2));return report

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--max-multiplicity',type=int,default=2)
    parser.add_argument('--output',type=Path)
    args=parser.parse_args();report=run(args.max_multiplicity)
    if args.output:args.output.write_text(json.dumps(report,indent=2)+'\n')


==> anc/supplementary/census/data/counts.csv <==
multiplicity,rings,self_dual,one_dual_pair
1,10,6,4
2,17,15,2
3,24,22,2
4,45,42,3
5,55,53,2
6,81,79,2
7,92,89,3
8,137,134,3
9,151,149,2
10,186,183,3
11,238,236,2
12,290,286,4
13,241,239,2
14,333,331,2
15,336,333,3
16,489,486,3
17,374,372,2
18,403,401,2
19,405,403,2
20,488,484,4
21,449,447,2
22,363,362,1
23,341,340,1
24,421,420,1
25,329,328,1
26,286,285,1
27,248,247,1
28,280,277,3
29,358,357,1
30,179,178,1
31,194,193,1
32,166,165,1
33,113,112,1
34,130,129,1
35,103,102,1
36,109,108,1
37,73,72,1
38,52,51,1
39,51,50,1
40,44,43,1
41,44,43,1
42,40,39,1
43,31,30,1
44,27,26,1
45,21,20,1
46,25,24,1
47,12,11,1
48,14,13,1
49,16,15,1
50,13,12,1
51,11,10,1
52,8,7,1
53,7,6,1
54,5,4,1
55,7,6,1
56,5,4,1
57,3,2,1
58,2,1,1
59,2,1,1


==> anc/supplementary/census/data/manifest.json <==
{
  "rank": 4,
  "maximum_multiplicity": 59,
  "dimension_exclusive_bound": 3600,
  "number_of_rings": 8977,
  "type_counts": {
    "S": 8883,
    "N": 94
  },
  "counts_by_multiplicity": {
    "1": 10,
    "2": 17,
    "3": 24,
    "4": 45,
    "5": 55,
    "6": 81,
    "7": 92,
    "8": 137,
    "9": 151,
    "10": 186,
    "11": 238,
    "12": 290,
    "13": 241,
    "14": 333,
    "15": 336,
    "16": 489,
    "17": 374,
    "18": 403,
    "19": 405,
    "20": 488,
    "21": 449,
    "22": 363,
    "23": 341,
    "24": 421,
    "25": 329,
    "26": 286,
    "27": 248,
    "28": 280,
    "29": 358,
    "30": 179,
    "31": 194,
    "32": 166,
    "33": 113,
    "34": 130,
    "35": 103,
    "36": 109,
    "37": 73,
    "38": 52,
    "39": 51,
    "40": 44,
    "41": 44,
    "42": 40,
    "43": 31,
    "44": 27,
    "45": 21,
    "46": 25,
    "47": 12,
    "48": 14,
    "49": 16,
    "50": 13,
    "51": 11,
    "52": 8,
    "53": 7,
    "54": 5,
    "55": 7,
    "56": 5,
    "57": 3,
    "58": 2,
    "59": 2
  },
  "compression": "gzip level 9; mtime=0; no filename; OS=255; raw JSON hash is the cross-environment content invariant",
  "fpdim_certificate": "positive leading principal minors of D*I-sum_i N_i*N_i^T",
  "characteristic_polynomial": "descending coefficients; FPdim is largest real root",
  "sha256": {
    "parameters.txt": "275d55bae0943001acc1f9f60d5ed854bf59323f162ad3138d8f641ff1d20391",
    "rings.jsonl": "d1b4c8d6254a36034730fe9bbc60fafd610e7fe7580f7c275b5e3ad24c9de4b2",
    "rings.jsonl.gz": "446be261ea5f580e3e309c28cb6a270c50a8d31b74374883da7f55f4c2684c12",
    "counts.csv": "5a8b9afc5f9ca6f8c2ead42f42681f5f5c759ec88e92e69b9bd22352647f88a9"
  },
  "source_sha256": {
    "enumerate.cpp": "055d75b8beda62516fc8266353f00041d2023a552369c17feeaaf0d7301130cd",
    "generate.py": "1de8009a91571b23c9891fe2642a219297987a4f369444c49e6f7302f672e179",
    "rank4.py": "63c4a40deae129b5d5aef5594e44104fd403118367289c761c442aefd9eb0bca"
  }
}


==> anc/supplementary/census/data/parameters.txt <==
N 0 0 0 1 0 0
N 0 0 0 1 1 1
N 0 0 0 1 2 2
N 0 0 0 1 3 3
N 0 0 0 1 4 4
N 0 0 0 1 5 5
N 0 0 0 1 6 6
N 0 0 0 1 7 7
N 0 0 0 1 8 8
N 0 0 0 1 9 9
N 0 0 0 1 10 10
N 0 0 0 1 11 11
N 0 0 0 1 12 12
N 0 0 0 1 13 13
N 0 0 0 1 14 14
N 0 0 0 1 15 15
N 0 0 0 1 16 16
N 0 0 0 1 17 17
N 0 0 0 1 18 18
N 0 0 0 1 19 19
N 0 0 0 1 20 20
N 0 0 0 1 21 21
N 0 1 0 0 0 1
N 0 3 4 6 10 9
N 1 1 0 0 0 1
N 2 1 0 0 0 1
N 2 1 4 2 6 7
N 3 1 0 0 0 1
N 3 3 8 6 14 15
N 4 1 0 0 0 1
N 4 2 2 1 0 2
N 4 2 6 3 6 8
N 5 1 0 0 0 1
N 6 1 0 0 0 1
N 7 1 0 0 0 1
N 8 1 0 0 0 1
N 9 1 0 0 0 1
N 10 1 0 0 0 1
N 11 1 0 0 0 1
N 12 1 0 0 0 1
N 12 6 2 3 2 0
N 12 6 4 3 1 3
N 13 1 0 0 0 1
N 14 1 0 0 0 1
N 15 1 0 0 0 1
N 16 1 0 0 0 1
N 16 7 8 4 0 7
N 17 1 0 0 0 1
N 18 1 0 0 0 1
N 19 1 0 0 0 1
N 20 1 0 0 0 1
N 20 10 4 5 3 1
N 20 10 6 5 2 4
N 21 1 0 0 0 1
N 22 1 0 0 0 1
N 23 1 0 0 0 1
N 24 1 0 0 0 1
N 25 1 0 0 0 1
N 26 1 0 0 0 1
N 27 1 0 0 0 1
N 28 1 0 0 0 1
N 28 14 6 7 4 2
N 28 14 8 7 3 5
N 29 1 0 0 0 1
N 30 1 0 0 0 1
N 31 1 0 0 0 1
N 32 1 0 0 0 1
N 33 1 0 0 0 1
N 34 1 0 0 0 1
N 35 1 0 0 0 1
N 36 1 0 0 0 1
N 37 1 0 0 0 1
N 38 1 0 0 0 1
N 39 1 0 0 0 1
N 40 1 0 0 0 1
N 41 1 0 0 0 1
N 42 1 0 0 0 1
N 43 1 0 0 0 1
N 44 1 0 0 0 1
N 45 1 0 0 0 1
N 46 1 0 0 0 1
N 47 1 0 0 0 1
N 48 1 0 0 0 1
N 49 1 0 0 0 1
N 50 1 0 0 0 1
N 51 1 0 0 0 1
N 52 1 0 0 0 1
N 53 1 0 0 0 1
N 54 1 0 0 0 1
N 55 1 0 0 0 1
N 56 1 0 0 0 1
N 57 1 0 0 0 1
N 58 1 0 0 0 1
N 59 1 0 0 0 1
S 0 0 0 0 1 0 0 0 0 0
S 0 0 0 0 1 0 0 1 0 1
S 0 0 0 0 1 0 0 2 0 2
S 0 0 0 0 1 0 0 3 0 3
S 0 0 0 0 1 0 0 4 0 4
S 0 0 0 0 1 0 0 5 0 5
S 0 0 0 0 1 0 0 6 0 6
S 0 0 0 0 1 0 0 7 0 7
S 0 0 0 0 1 0 0 8 0 8
S 0 0 0 0 1 0 0 9 0 9
S 0 0 0 0 1 0 0 10 0 10
S 0 0 0 0 1 0 0 11 0 11
S 0 0 0 0 1 0 0 12 0 12
S 0 0 0 0 1 0 0 13 0 13
S 0 0 0 0 1 0 0 14 0 14
S 0 0 0 0 1 0 0 15 0 15
S 0 0 0 0 1 0 0 16 0 16
S 0 0 0 0 1 0 0 17 0 17
S 0 0 0 0 1 0 0 18 0 18
S 0 0 0 0 1 0 0 19 0 19
S 0 0 0 0 1 0 0 20 0 20
S 0 0 0 0 1 0 0 21 0 21
S 0 0 0 0 1 0 0 22 0 22
S 0 0 0 0 1 0 0 23 0 23
S 0 0 0 0 1 0 0 24 0 24
S 0 0 0 0 1 0 0 25 0 25
S 0 0 0 0 1 0 0 26 0 26
S 0 0 0 0 1 0 0 27 0 27
S 0 0 0 0 1 0 0 28 0 28
S 0 0 0 0 1 0 0 29 0 29
S 0 0 0 0 1 0 0 30 0 30
S 0 0 0 0 1 0 0 31 0 31
S 0 0 0 0 1 0 0 32 0 32
S 0 0 0 0 1 0 0 33 0 33
S 0 0 0 0 1 0 0 34 0 34
S 0 0 0 0 1 0 0 35 0 35
S 0 0 0 0 1 0 0 36 0 36
S 0 0 0 0 1 0 0 37 0 37
S 0 0 0 0 1 0 0 38 0 38
S 0 0 0 0 1 0 0 39 0 39
S 0 0 0 0 1 0 0 40 0 40
S 0 0 0 0 1 0 0 41 0 41
S 0 0 0 0 1 0 0 42 0 42
S 0 0 0 0 1 0 1 1 1 1
S 0 0 0 0 1 0 1 2 1 2
S 0 0 0 0 1 0 1 3 1 3
S 0 0 0 0 1 0 1 4 1 4
S 0 0 0 0 1 0 1 5 1 5
S 0 0 0 0 1 0 1 6 1 6
S 0 0 0 0 1 0 1 7 1 7
S 0 0 0 0 1 0 1 8 1 8
S 0 0 0 0 1 0 1 9 1 9
S 0 0 0 0 1 0 1 10 1 10
S 0 0 0 0 1 0 1 11 1 11
S 0 0 0 0 1 0 1 12 1 12
S 0 0 0 0 1 0 1 13 1 13
S 0 0 0 0 1 0 1 14 1 14
S 0 0 0 0 1 0 1 15 1 15
S 0 0 0 0 1 0 1 16 1 16
S 0 0 0 0 1 0 1 17 1 17
S 0 0 0 0 1 0 1 18 1 18
S 0 0 0 0 1 0 1 19 1 19
S 0 0 0 0 1 0 1 20 1 20
S 0 0 0 0 1 0 1 21 1 21
S 0 0 0 0 1 0 1 22 1 22
S 0 0 0 0 1 0 1 23 1 23
S 0 0 0 0 1 0 1 24 1 24
S 0 0 0 0 1 0 1 25 1 25
S 0 0 0 0 1 0 1 26 1 26
S 0 0 0 0 1 0 1 27 1 27
S 0 0 0 0 1 0 1 28 1 28
S 0 0 0 0 1 0 1 29 1 29
S 0 0 0 0 1 0 1 30 1 30
S 0 0 0 0 1 0 1 31 1 31
S 0 0 0 0 1 0 1 32 1 32
S 0 0 0 0 1 0 1 33 1 33
S 0 0 0 0 1 0 1 34 1 34
S 0 0 0 0 1 0 1 35 1 35
S 0 0 0 0 1 0 1 36 1 36
S 0 0 0 0 1 0 1 37 1 37
S 0 0 0 0 1 0 1 38 1 38
S 0 0 0 0 1 0 1 39 1 39
S 0 0 0 0 1 0 1 40 1 40
S 0 0 0 0 1 0 1 41 1 41
S 0 0 0 0 1 0 2 2 2 2
S 0 0 0 0 1 0 2 3 2 3
S 0 0 0 0 1 0 2 4 2 4
S 0 0 0 0 1 0 2 5 2 5
S 0 0 0 0 1 0 2 6 2 6
S 0 0 0 0 1 0 2 7 2 7
S 0 0 0 0 1 0 2 8 2 8
S 0 0 0 0 1 0 2 9 2 9
S 0 0 0 0 1 0 2 10 2 10
S 0 0 0 0 1 0 2 11 2 11
S 0 0 0 0 1 0 2 12 2 12
S 0 0 0 0 1 0 2 13 2 13
S 0 0 0 0 1 0 2 14 2 14
S 0 0 0 0 1 0 2 15 2 15
S 0 0 0 0 1 0 2 16 2 16
S 0 0 0 0 1 0 2 17 2 17
S 0 0 0 0 1 0 2 18 2 18
S 0 0 0 0 1 0 2 19 2 19
S 0 0 0 0 1 0 2 20 2 20
S 0 0 0 0 1 0 2 21 2 21
S 0 0 0 0 1 0 2 22 2 22
S 0 0 0 0 1 0 2 23 2 23
S 0 0 0 0 1 0 2 24 2 24
S 0 0 0 0 1 0 2 25 2 25
S 0 0 0 0 1 0 2 26 2 26
S 0 0 0 0 1 0 2 27 2 27
S 0 0 0 0 1 0 2 28 2 28
S 0 0 0 0 1 0 2 29 2 29
S 0 0 0 0 1 0 2 30 2 30
S 0 0 0 0 1 0 2 31 2 31
S 0 0 0 0 1 0 2 32 2 32
S 0 0 0 0 1 0 2 33 2 33
S 0 0 0 0 1 0 2 34 2 34
S 0 0 0 0 1 0 2 35 2 35
S 0 0 0 0 1 0 2 36 2 36
S 0 0 0 0 1 0 2 37 2 37
S 0 0 0 0 1 0 2 38 2 38
S 0 0 0 0 1 0 2 39 2 39
S 0 0 0 0 1 0 2 40 2 40
S 0 0 0 0 1 0 3 3 3 3
S 0 0 0 0 1 0 3 4 3 4
S 0 0 0 0 1 0 3 5 3 5
S 0 0 0 0 1 0 3 6 3 6
S 0 0 0 0 1 0 3 7 3 7
S 0 0 0 0 1 0 3 8 3 8
S 0 0 0 0 1 0 3 9 3 9
S 0 0 0 0 1 0 3 10 3 10
S 0 0 0 0 1 0 3 11 3 11
S 0 0 0 0 1 0 3 12 3 12
S 0 0 0 0 1 0 3 13 3 13
S 0 0 0 0 1 0 3 14 3 14
S 0 0 0 0 1 0 3 15 3 15
S 0 0 0 0 1 0 3 16 3 16
S 0 0 0 0 1 0 3 17 3 17
S 0 0 0 0 1 0 3 18 3 18
S 0 0 0 0 1 0 3 19 3 19
S 0 0 0 0 1 0 3 20 3 20
S 0 0 0 0 1 0 3 21 3 21
S 0 0 0 0 1 0 3 22 3 22
S 0 0 0 0 1 0 3 23 3 23
S 0 0 0 0 1 0 3 24 3 24
S 0 0 0 0 1 0 3 25 3 25
S 0 0 0 0 1 0 3 26 3 26
S 0 0 0 0 1 0 3 27 3 27
S 0 0 0 0 1 0 3 28 3 28
S 0 0 0 0 1 0 3 29 3 29
S 0 0 0 0 1 0 3 30 3 30
S 0 0 0 0 1 0 3 31 3 31
S 0 0 0 0 1 0 3 32 3 32
S 0 0 0 0 1 0 3 33 3 33
S 0 0 0 0 1 0 3 34 3 34
S 0 0 0 0 1 0 3 35 3 35
S 0 0 0 0 1 0 3 36 3 36
S 0 0 0 0 1 0 3 37 3 37
S 0 0 0 0 1 0 3 38 3 38
S 0 0 0 0 1 0 3 39 3 39
S 0 0 0 0 1 0 4 4 4 4
S 0 0 0 0 1 0 4 5 4 5
S 0 0 0 0 1 0 4 6 4 6
S 0 0 0 0 1 0 4 7 4 7
S 0 0 0 0 1 0 4 8 4 8
S 0 0 0 0 1 0 4 9 4 9
S 0 0 0 0 1 0 4 10 4 10
S 0 0 0 0 1 0 4 11 4 11
S 0 0 0 0 1 0 4 12 4 12
S 0 0 0 0 1 0 4 13 4 13
S 0 0 0 0 1 0 4 14 4 14
S 0 0 0 0 1 0 4 15 4 15
S 0 0 0 0 1 0 4 16 4 16
S 0 0 0 0 1 0 4 17 4 17
S 0 0 0 0 1 0 4 18 4 18
S 0 0 0 0 1 0 4 19 4 19
S 0 0 0 0 1 0 4 20 4 20
S 0 0 0 0 1 0 4 21 4 21
S 0 0 0 0 1 0 4 22 4 22
S 0 0 0 0 1 0 4 23 4 23
S 0 0 0 0 1 0 4 24 4 24
S 0 0 0 0 1 0 4 25 4 25
S 0 0 0 0 1 0 4 26 4 26
S 0 0 0 0 1 0 4 27 4 27
S 0 0 0 0 1 0 4 28 4 28
S 0 0 0 0 1 0 4 29 4 29
S 0 0 0 0 1 0 4 30 4 30
S 0 0 0 0 1 0 4 31 4 31
S 0 0 0 0 1 0 4 32 4 32
S 0 0 0 0 1 0 4 33 4 33
S 0 0 0 0 1 0 4 34 4 34
S 0 0 0 0 1 0 4 35 4 35
S 0 0 0 0 1 0 4 36 4 36
S 0 0 0 0 1 0 4 37 4 37
S 0 0 0 0 1 0 4 38 4 38
S 0 0 0 0 1 0 5 5 5 5
S 0 0 0 0 1 0 5 6 5 6
S 0 0 0 0 1 0 5 7 5 7
S 0 0 0 0 1 0 5 8 5 8
S 0 0 0 0 1 0 5 9 5 9
S 0 0 0 0 1 0 5 10 5 10
S 0 0 0 0 1 0 5 11 5 11
S 0 0 0 0 1 0 5 12 5 12
S 0 0 0 0 1 0 5 13 5 13
S 0 0 0 0 1 0 5 14 5 14
S 0 0 0 0 1 0 5 15 5 15
S 0 0 0 0 1 0 5 16 5 16
S 0 0 0 0 1 0 5 17 5 17
S 0 0 0 0 1 0 5 18 5 18
S 0 0 0 0 1 0 5 19 5 19
S 0 0 0 0 1 0 5 20 5 20
S 0 0 0 0 1 0 5 21 5 21
S 0 0 0 0 1 0 5 22 5 22
S 0 0 0 0 1 0 5 23 5 23
S 0 0 0 0 1 0 5 24 5 24
S 0 0 0 0 1 0 5 25 5 25
S 0 0 0 0 1 0 5 26 5 26
S 0 0 0 0 1 0 5 27 5 27
S 0 0 0 0 1 0 5 28 5 28
S 0 0 0 0 1 0 5 29 5 29
S 0 0 0 0 1 0 5 30 5 30
S 0 0 0 0 1 0 5 31 5 31
S 0 0 0 0 1 0 5 32 5 32
S 0 0 0 0 1 0 5 33 5 33
S 0 0 0 0 1 0 5 34 5 34
S 0 0 0 0 1 0 5 35 5 35
S 0 0 0 0 1 0 5 36 5 36
S 0 0 0 0 1 0 5 37 5 37
S 0 0 0 0 1 0 6 6 6 6
S 0 0 0 0 1 0 6 7 6 7
S 0 0 0 0 1 0 6 8 6 8
S 0 0 0 0 1 0 6 9 6 9
S 0 0 0 0 1 0 6 10 6 10
S 0 0 0 0 1 0 6 11 6 11
S 0 0 0 0 1 0 6 12 6 12
S 0 0 0 0 1 0 6 13 6 13
S 0 0 0 0 1 0 6 14 6 14
S 0 0 0 0 1 0 6 15 6 15
S 0 0 0 0 1 0 6 16 6 16
S 0 0 0 0 1 0 6 17 6 17
S 0 0 0 0 1 0 6 18 6 18
S 0 0 0 0 1 0 6 19 6 19
S 0 0 0 0 1 0 6 20 6 20
S 0 0 0 0 1 0 6 21 6 21
S 0 0 0 0 1 0 6 22 6 22
S 0 0 0 0 1 0 6 23 6 23
S 0 0 0 0 1 0 6 24 6 24
S 0 0 0 0 1 0 6 25 6 25
S 0 0 0 0 1 0 6 26 6 26
S 0 0 0 0 1 0 6 27 6 27
S 0 0 0 0 1 0 6 28 6 28
S 0 0 0 0 1 0 6 29 6 29
S 0 0 0 0 1 0 6 30 6 30
S 0 0 0 0 1 0 6 31 6 31
S 0 0 0 0 1 0 6 32 6 32
S 0 0 0 0 1 0 6 33 6 33
S 0 0 0 0 1 0 6 34 6 34
S 0 0 0 0 1 0 6 35 6 35
S 0 0 0 0 1 0 6 36 6 36
S 0 0 0 0 1 0 7 7 7 7
S 0 0 0 0 1 0 7 8 7 8
S 0 0 0 0 1 0 7 9 7 9
S 0 0 0 0 1 0 7 10 7 10
S 0 0 0 0 1 0 7 11 7 11
S 0 0 0 0 1 0 7 12 7 12
S 0 0 0 0 1 0 7 13 7 13
S 0 0 0 0 1 0 7 14 7 14
S 0 0 0 0 1 0 7 15 7 15
S 0 0 0 0 1 0 7 16 7 16
S 0 0 0 0 1 0 7 17 7 17
S 0 0 0 0 1 0 7 18 7 18
S 0 0 0 0 1 0 7 19 7 19
S 0 0 0 0 1 0 7 20 7 20
S 0 0 0 0 1 0 7 21 7 21
S 0 0 0 0 1 0 7 22 7 22
S 0 0 0 0 1 0 7 23 7 23
S 0 0 0 0 1 0 7 24 7 24
S 0 0 0 0 1 0 7 25 7 25
S 0 0 0 0 1 0 7 26 7 26
S 0 0 0 0 1 0 7 27 7 27
S 0 0 0 0 1 0 7 28 7 28
S 0 0 0 0 1 0 7 29 7 29
S 0 0 0 0 1 0 7 30 7 30
S 0 0 0 0 1 0 7 31 7 31
S 0 0 0 0 1 0 7 32 7 32
S 0 0 0 0 1 0 7 33 7 33
S 0 0 0 0 1 0 7 34 7 34
S 0 0 0 0 1 0 7 35 7 35
S 0 0 0 0 1 0 8 8 8 8
S 0 0 0 0 1 0 8 9 8 9
S 0 0 0 0 1 0 8 10 8 10
S 0 0 0 0 1 0 8 11 8 11
S 0 0 0 0 1 0 8 12 8 12
S 0 0 0 0 1 0 8 13 8 13
S 0 0 0 0 1 0 8 14 8 14
S 0 0 0 0 1 0 8 15 8 15
S 0 0 0 0 1 0 8 16 8 16
S 0 0 0 0 1 0 8 17 8 17
S 0 0 0 0 1 0 8 18 8 18
S 0 0 0 0 1 0 8 19 8 19
S 0 0 0 0 1 0 8 20 8 20
S 0 0 0 0 1 0 8 21 8 21
S 0 0 0 0 1 0 8 22 8 22
S 0 0 0 0 1 0 8 23 8 23
S 0 0 0 0 1 0 8 24 8 24
S 0 0 0 0 1 0 8 25 8 25
S 0 0 0 0 1 0 8 26 8 26
S 0 0 0 0 1 0 8 27 8 27
S 0 0 0 0 1 0 8 28 8 28
S 0 0 0 0 1 0 8 29 8 29
S 0 0 0 0 1 0 8 30 8 30
S 0 0 0 0 1 0 8 31 8 31
S 0 0 0 0 1 0 8 32 8 32
S 0 0 0 0 1 0 8 33 8 33
S 0 0 0 0 1 0 8 34 8 34
S 0 0 0 0 1 0 9 9 9 9
S 0 0 0 0 1 0 9 10 9 10
S 0 0 0 0 1 0 9 11 9 11
S 0 0 0 0 1 0 9 12 9 12
S 0 0 0 0 1 0 9 13 9 13
S 0 0 0 0 1 0 9 14 9 14
S 0 0 0 0 1 0 9 15 9 15
S 0 0 0 0 1 0 9 16 9 16
S 0 0 0 0 1 0 9 17 9 17
S 0 0 0 0 1 0 9 18 9 18
S 0 0 0 0 1 0 9 19 9 19
S 0 0 0 0 1 0 9 20 9 20
S 0 0 0 0 1 0 9 21 9 21
S 0 0 0 0 1 0 9 22 9 22
S 0 0 0 0 1 0 9 23 9 23
S 0 0 0 0 1 0 9 24 9 24
S 0 0 0 0 1 0 9 25 9 25
S 0 0 0 0 1 0 9 26 9 26
S 0 0 0 0 1 0 9 27 9 27
S 0 0 0 0 1 0 9 28 9 28
S 0 0 0 0 1 0 9 29 9 29
S 0 0 0 0 1 0 9 30 9 30
S 0 0 0 0 1 0 9 31 9 31
S 0 0 0 0 1 0 9 32 9 32
S 0 0 0 0 1 0 9 33 9 33
S 0 0 0 0 1 0 10 10 10 10
S 0 0 0 0 1 0 10 11 10 11
S 0 0 0 0 1 0 10 12 10 12
S 0 0 0 0 1 0 10 13 10 13
S 0 0 0 0 1 0 10 14 10 14
S 0 0 0 0 1 0 10 15 10 15
S 0 0 0 0 1 0 10 16 10 16
S 0 0 0 0 1 0 10 17 10 17
S 0 0 0 0 1 0 10 18 10 18
S 0 0 0 0 1 0 10 19 10 19
S 0 0 0 0 1 0 10 20 10 20
S 0 0 0 0 1 0 10 21 10 21
S 0 0 0 0 1 0 10 22 10 22
S 0 0 0 0 1 0 10 23 10 23
S 0 0 0 0 1 0 10 24 10 24
S 0 0 0 0 1 0 10 25 10 25
S 0 0 0 0 1 0 10 26 10 26
S 0 0 0 0 1 0 10 27 10 27
S 0 0 0 0 1 0 10 28 10 28
S 0 0 0 0 1 0 10 29 10 29
S 0 0 0 0 1 0 10 30 10 30
S 0 0 0 0 1 0 10 31 10 31
S 0 0 0 0 1 0 10 32 10 32
S 0 0 0 0 1 0 11 11 11 11
S 0 0 0 0 1 0 11 12 11 12
S 0 0 0 0 1 0 11 13 11 13
S 0 0 0 0 1 0 11 14 11 14
S 0 0 0 0 1 0 11 15 11 15
S 0 0 0 0 1 0 11 16 11 16
S 0 0 0 0 1 0 11 17 11 17
S 0 0 0 0 1 0 11 18 11 18
S 0 0 0 0 1 0 11 19 11 19
S 0 0 0 0 1 0 11 20 11 20
S 0 0 0 0 1 0 11 21 11 21
S 0 0 0 0 1 0 11 22 11 22
S 0 0 0 0 1 0 11 23 11 23
S 0 0 0 0 1 0 11 24 11 24
S 0 0 0 0 1 0 11 25 11 25
S 0 0 0 0 1 0 11 26 11 26
S 0 0 0 0 1 0 11 27 11 27
S 0 0 0 0 1 0 11 28 11 28
S 0 0 0 0 1 0 11 29 11 29
S 0 0 0 0 1 0 11 30 11 30
S 0 0 0 0 1 0 11 31 11 31
S 0 0 0 0 1 0 12 12 12 12
S 0 0 0 0 1 0 12 13 12 13
S 0 0 0 0 1 0 12 14 12 14
S 0 0 0 0 1 0 12 15 12 15
S 0 0 0 0 1 0 12 16 12 16
S 0 0 0 0 1 0 12 17 12 17
S 0 0 0 0 1 0 12 18 12 18
S 0 0 0 0 1 0 12 19 12 19
S 0 0 0 0 1 0 12 20 12 20
S 0 0 0 0 1 0 12 21 12 21
S 0 0 0 0 1 0 12 22 12 22
S 0 0 0 0 1 0 12 23 12 23
S 0 0 0 0 1 0 12 24 12 24
S 0 0 0 0 1 0 12 25 12 25
S 0 0 0 0 1 0 12 26 12 26
S 0 0 0 0 1 0 12 27 12 27
S 0 0 0 0 1 0 12 28 12 28
S 0 0 0 0 1 0 12 29 12 29
S 0 0 0 0 1 0 12 30 12 30
S 0 0 0 0 1 0 13 13 13 13
S 0 0 0 0 1 0 13 14 13 14
S 0 0 0 0 1 0 13 15 13 15
S 0 0 0 0 1 0 13 16 13 16
S 0 0 0 0 1 0 13 17 13 17
S 0 0 0 0 1 0 13 18 13 18
S 0 0 0 0 1 0 13 19 13 19
S 0 0 0 0 1 0 13 20 13 20
S 0 0 0 0 1 0 13 21 13 21
S 0 0 0 0 1 0 13 22 13 22
S 0 0 0 0 1 0 13 23 13 23
S 0 0 0 0 1 0 13 24 13 24
S 0 0 0 0 1 0 13 25 13 25
S 0 0 0 0 1 0 13 26 13 26
S 0 0 0 0 1 0 13 27 13 27
S 0 0 0 0 1 0 13 28 13 28
S 0 0 0 0 1 0 13 29 13 29
S 0 0 0 0 1 0 14 14 14 14
S 0 0 0 0 1 0 14 15 14 15
S 0 0 0 0 1 0 14 16 14 16
S 0 0 0 0 1 0 14 17 14 17
S 0 0 0 0 1 0 14 18 14 18
S 0 0 0 0 1 0 14 19 14 19
S 0 0 0 0 1 0 14 20 14 20
S 0 0 0 0 1 0 14 21 14 21
S 0 0 0 0 1 0 14 22 14 22
S 0 0 0 0 1 0 14 23 14 23
S 0 0 0 0 1 0 14 24 14 24
S 0 0 0 0 1 0 14 25 14 25
S 0 0 0 0 1 0 14 26 14 26
S 0 0 0 0 1 0 14 27 14 27
S 0 0 0 0 1 0 14 28 14 28
S 0 0 0 0 1 0 15 15 15 15
S 0 0 0 0 1 0 15 16 15 16
S 0 0 0 0 1 0 15 17 15 17
S 0 0 0 0 1 0 15 18 15 18
S 0 0 0 0 1 0 15 19 15 19
S 0 0 0 0 1 0 15 20 15 20
S 0 0 0 0 1 0 15 21 15 21
S 0 0 0 0 1 0 15 22 15 22
S 0 0 0 0 1 0 15 23 15 23
S 0 0 0 0 1 0 15 24 15 24
S 0 0 0 0 1 0 15 25 15 25
S 0 0 0 0 1 0 15 26 15 26
S 0 0 0 0 1 0 15 27 15 27
S 0 0 0 0 1 0 16 16 16 16
S 0 0 0 0 1 0 16 17 16 17
S 0 0 0 0 1 0 16 18 16 18
S 0 0 0 0 1 0 16 19 16 19
S 0 0 0 0 1 0 16 20 16 20
S 0 0 0 0 1 0 16 21 16 21
S 0 0 0 0 1 0 16 22 16 22
S 0 0 0 0 1 0 16 23 16 23
S 0 0 0 0 1 0 16 24 16 24
S 0 0 0 0 1 0 16 25 16 25
S 0 0 0 0 1 0 16 26 16 26
S 0 0 0 0 1 0 17 17 17 17
S 0 0 0 0 1 0 17 18 17 18
S 0 0 0 0 1 0 17 19 17 19
S 0 0 0 0 1 0 17 20 17 20
S 0 0 0 0 1 0 17 21 17 21
S 0 0 0 0 1 0 17 22 17 22
S 0 0 0 0 1 0 17 23 17 23
S 0 0 0 0 1 0 17 24 17 24
S 0 0 0 0 1 0 17 25 17 25
S 0 0 0 0 1 0 18 18 18 18
S 0 0 0 0 1 0 18 19 18 19
S 0 0 0 0 1 0 18 20 18 20
S 0 0 0 0 1 0 18 21 18 21
S 0 0 0 0 1 0 18 22 18 22
S 0 0 0 0 1 0 18 23 18 23
S 0 0 0 0 1 0 18 24 18 24
S 0 0 0 0 1 0 19 19 19 19
S 0 0 0 0 1 0 19 20 19 20
S 0 0 0 0 1 0 19 21 19 21
S 0 0 0 0 1 0 19 22 19 22
S 0 0 0 0 1 0 19 23 19 23
S 0 0 0 0 1 0 20 20 20 20
S 0 0 0 0 1 0 20 21 20 21
S 0 0 0 0 1 0 20 22 20 22
S 0 0 0 0 1 0 21 21 21 21
S 0 0 0 1 0 1 0 1 1 0
S 0 0 0 1 0 1 0 1 2 3
S 0 0 0 1 0 1 0 1 3 8
S 0 0 0 1 0 1 0 1 4 15
S 0 0 0 1 0 1 0 1 5 24
S 0 0 0 1 0 1 0 1 6 35
S 0 0 0 1 0 1 0 1 7 48
S 0 0 0 1 0 1 0 2 0 1
S 0 0 0 1 0 1 0 2 2 3
S 0 0 0 1 0 1 0 2 4 9
S 0 0 0 1 0 1 0 2 6 19
S 0 0 0 1 0 1 0 2 8 33
S 0 0 0 1 0 1 0 2 10 51
S 0 0 0 1 0 1 0 7 3 8
S 0 0 0 1 0 1 0 7 4 9
S 0 0 0 1 0 1 0 7 10 21
S 0 0 0 1 0 1 0 7 11 24
S 0 0 0 1 0 1 0 7 17 48
S 0 0 0 1 0 1 0 14 4 15
S 0 0 0 1 0 1 0 14 10 21
S 0 0 0 1 0 1 0 14 18 37
S 0 0 0 1 0 1 0 17 6 19
S 0 0 0 1 0 1 0 17 11 24
S 0 0 0 1 0 1 0 23 5 24
S 0 0 0 1 0 1 0 23 18 37
S 0 0 0 1 0 1 0 31 8 33
S 0 0 0 1 0 1 0 34 6 35
S 0 0 0 1 0 1 1 0 2 1
S 0 0 0 1 0 1 1 0 2 2
S 0 0 0 1 0 1 1 0 2 3
S 0 0 0 1 0 1 1 0 2 4
S 0 0 0 1 0 1 1 0 2 5
S 0 0 0 1 0 1 1 0 2 6
S 0 0 0 1 0 1 1 0 2 7
S 0 0 0 1 0 1 1 0 2 8
S 0 0 0 1 0 1 1 0 2 9
S 0 0 0 1 0 1 1 0 2 10
S 0 0 0 1 0 1 1 0 2 11
S 0 0 0 1 0 1 1 0 2 12
S 0 0 0 1 0 1 1 0 2 13
S 0 0 0 1 0 1 1 0 2 14
S 0 0 0 1 0 1 1 0 2 15
S 0 0 0 1 0 1 1 0 2 16
S 0 0 0 1 0 1 1 0 2 17
S 0 0 0 1 0 1 1 0 2 18
S 0 0 0 1 0 1 1 0 2 19
S 0 0 0 1 0 1 1 0 2 20
S 0 0 0 1 0 1 1 0 2 21
S 0 0 0 1 0 1 1 0 2 22
S 0 0 0 1 0 1 1 0 2 23
S 0 0 0 1 0 1 1 0 2 24
S 0 0 0 1 0 1 1 0 2 25
S 0 0 0 1 0 1 1 0 2 26
S 0 0 0 1 0 1 1 0 2 27
S 0 0 0 1 0 1 1 0 2 28
S 0 0 0 1 0 1 1 0 2 29
S 0 0 0 1 0 1 1 0 2 30
S 0 0 0 1 0 1 1 0 2 31
S 0 0 0 1 0 1 1 0 2 32
S 0 0 0 1 0 1 1 0 2 33
S 0 0 0 1 0 1 1 0 2 34
S 0 0 0 1 0 1 1 0 2 35
S 0 0 0 1 0 1 1 0 2 36
S 0 0 0 1 0 1 1 0 2 37
S 0 0 0 1 0 1 1 0 2 38
S 0 0 0 1 0 1 1 0 2 39
S 0 0 0 1 0 1 1 0 2 40
S 0 0 0 1 0 1 1 0 2 41
S 0 0 0 1 0 1 1 0 2 42
S 0 0 0 1 0 1 1 0 2 43
S 0 0 0 1 0 1 1 0 2 44
S 0 0 0 1 0 1 1 0 2 45
S 0 0 0 1 0 1 1 0 2 46
S 0 0 0 1 0 1 1 0 2 47
S 0 0 0 1 0 1 1 0 2 48
S 0 0 0 1 0 1 1 0 2 49
S 0 0 0 1 0 1 1 0 2 50
S 0 0 0 1 0 1 1 0 2 51
S 0 0 0 1 0 1 1 0 2 52
S 0 0 0 1 0 1 1 0 2 53
S 0 0 0 1 0 1 1 0 2 54
S 0 0 0 1 0 1 1 0 2 55
S 0 0 0 1 0 1 1 0 2 56
S 0 0 0 1 0 1 1 0 2 57
S 0 0 0 1 0 1 1 0 2 58
S 0 0 0 1 0 1 1 0 2 59
S 0 0 0 1 0 1 1 1 2 1
S 0 0 0 1 0 1 1 1 3 5
S 0 0 0 1 0 1 1 1 4 11
S 0 0 0 1 0 1 1 1 5 19
S 0 0 0 1 0 1 1 1 6 29
S 0 0 0 1 0 1 1 1 7 41
S 0 0 0 1 0 1 1 1 8 55
S 0 0 0 1 0 1 1 2 2 2
S 0 0 0 1 0 1 1 2 3 4
S 0 0 0 1 0 1 1 2 4 7
S 0 0 0 1 0 1 1 2 5 11
S 0 0 0 1 0 1 1 2 6 16
S 0 0 0 1 0 1 1 2 7 22
S 0 0 0 1 0 1 1 2 8 29
S 0 0 0 1 0 1 1 2 9 37
S 0 0 0 1 0 1 1 2 10 46
S 0 0 0 1 0 1 1 2 11 56
S 0 0 0 1 0 1 1 3 2 3
S 0 0 0 1 0 1 1 3 5 9
S 0 0 0 1 0 1 1 3 8 21
S 0 0 0 1 0 1 1 3 11 39
S 0 0 0 1 0 1 1 4 2 4
S 0 0 0 1 0 1 1 4 3 5
S 0 0 0 1 0 1 1 4 6 11
S 0 0 0 1 0 1 1 4 7 14
S 0 0 0 1 0 1 1 4 10 26
S 0 0 0 1 0 1 1 4 11 31
S 0 0 0 1 0 1 1 4 14 49
S 0 0 0 1 0 1 1 5 2 5
S 0 0 0 1 0 1 1 5 4 7
S 0 0 0 1 0 1 1 5 7 13
S 0 0 0 1 0 1 1 5 9 19
S 0 0 0 1 0 1 1 5 12 31
S 0 0 0 1 0 1 1 5 14 41
S 0 0 0 1 0 1 1 6 2 6
S 0 0 0 1 0 1 1 6 5 9
S 0 0 0 1 0 1 1 6 8 15
S 0 0 0 1 0 1 1 6 11 24
S 0 0 0 1 0 1 1 6 14 36
S 0 0 0 1 0 1 1 6 17 51
S 0 0 0 1 0 1 1 7 2 7
S 0 0 0 1 0 1 1 7 6 11
S 0 0 0 1 0 1 1 7 9 17
S 0 0 0 1 0 1 1 7 13 29
S 0 0 0 1 0 1 1 7 16 41
S 0 0 0 1 0 1 1 8 2 8
S 0 0 0 1 0 1 1 8 7 13
S 0 0 0 1 0 1 1 8 10 19
S 0 0 0 1 0 1 1 8 15 34
S 0 0 0 1 0 1 1 8 18 46
S 0 0 0 1 0 1 1 9 2 9
S 0 0 0 1 0 1 1 9 5 11
S 0 0 0 1 0 1 1 9 8 15
S 0 0 0 1 0 1 1 9 11 21
S 0 0 0 1 0 1 1 9 14 29
S 0 0 0 1 0 1 1 9 17 39
S 0 0 0 1 0 1 1 10 2 10
S 0 0 0 1 0 1 1 10 4 11
S 0 0 0 1 0 1 1 10 7 14
S 0 0 0 1 0 1 1 10 9 17
S 0 0 0 1 0 1 1 10 12 23
S 0 0 0 1 0 1 1 10 14 28
S 0 0 0 1 0 1 1 10 17 37
S 0 0 0 1 0 1 1 10 19 44
S 0 0 0 1 0 1 1 11 2 11
S 0 0 0 1 0 1 1 11 10 19
S 0 0 0 1 0 1 1 11 13 25
S 0 0 0 1 0 1 1 12 2 12
S 0 0 0 1 0 1 1 12 11 21
S 0 0 0 1 0 1 1 12 14 27
S 0 0 0 1 0 1 1 13 2 13
S 0 0 0 1 0 1 1 13 12 23
S 0 0 0 1 0 1 1 13 15 29
S 0 0 0 1 0 1 1 14 2 14
S 0 0 0 1 0 1 1 14 6 16
S 0 0 0 1 0 1 1 14 9 19
S 0 0 0 1 0 1 1 14 13 25
S 0 0 0 1 0 1 1 14 16 31
S 0 0 0 1 0 1 1 14 20 41
S 0 0 0 1 0 1 1 15 2 15
S 0 0 0 1 0 1 1 15 14 27
S 0 0 0 1 0 1 1 15 17 33
S 0 0 0 1 0 1 1 16 2 16
S 0 0 0 1 0 1 1 16 15 29
S 0 0 0 1 0 1 1 16 18 35
S 0 0 0 1 0 1 1 17 2 17
S 0 0 0 1 0 1 1 17 16 31
S 0 0 0 1 0 1 1 17 19 37
S 0 0 0 1 0 1 1 18 2 18
S 0 0 0 1 0 1 1 18 5 19
S 0 0 0 1 0 1 1 18 8 21
S 0 0 0 1 0 1 1 18 11 24
S 0 0 0 1 0 1 1 18 14 28
S 0 0 0 1 0 1 1 18 17 33
S 0 0 0 1 0 1 1 18 20 39
S 0 0 0 1 0 1 1 19 2 19
S 0 0 0 1 0 1 1 19 18 35
S 0 0 0 1 0 1 1 20 2 20
S 0 0 0 1 0 1 1 20 7 22
S 0 0 0 1 0 1 1 20 14 29
S 0 0 0 1 0 1 1 20 19 37
S 0 0 0 1 0 1 1 21 2 21
S 0 0 0 1 0 1 1 22 2 22
S 0 0 0 1 0 1 1 22 10 26
S 0 0 0 1 0 1 1 22 13 29
S 0 0 0 1 0 1 1 23 2 23
S 0 0 0 1 0 1 1 24 2 24
S 0 0 0 1 0 1 1 25 2 25
S 0 0 0 1 0 1 1 26 2 26
S 0 0 0 1 0 1 1 26 12 31
S 0 0 0 1 0 1 1 26 15 34
S 0 0 0 1 0 1 1 27 2 27
S 0 0 0 1 0 1 1 27 8 29
S 0 0 0 1 0 1 1 27 11 31
S 0 0 0 1 0 1 1 28 2 28
S 0 0 0 1 0 1 1 28 6 29
S 0 0 0 1 0 1 1 29 2 29
S 0 0 0 1 0 1 1 30 2 30
S 0 0 0 1 0 1 1 31 2 31
S 0 0 0 1 0 1 1 32 2 32
S 0 0 0 1 0 1 1 33 2 33
S 0 0 0 1 0 1 1 34 2 34
S 0 0 0 1 0 1 1 35 2 35
S 0 0 0 1 0 1 1 36 2 36
S 0 0 0 1 0 1 1 37 2 37
S 0 0 0 1 0 1 1 38 2 38
S 0 0 0 1 0 1 1 39 2 39
S 0 0 0 1 0 1 1 40 2 40
S 0 0 0 1 0 1 2 1 3 2
S 0 0 0 1 0 1 2 1 4 7
S 0 0 0 1 0 1 2 1 5 14
S 0 0 0 1 0 1 2 1 6 23
S 0 0 0 1 0 1 2 1 7 34
S 0 0 0 1 0 1 2 1 8 47
S 0 0 0 1 0 1 2 2 4 5
S 0 0 0 1 0 1 2 2 6 13
S 0 0 0 1 0 1 2 2 8 25
S 0 0 0 1 0 1 2 2 10 41
S 0 0 0 1 0 1 2 3 4 5
S 0 0 0 1 0 1 2 3 7 14
S 0 0 0 1 0 1 2 3 10 29
S 0 0 0 1 0 1 2 3 13 50
S 0 0 0 1 0 1 2 6 4 7
S 0 0 0 1 0 1 2 6 10 19
S 0 0 0 1 0 1 2 6 16 43
S 0 0 0 1 0 1 2 11 6 13
S 0 0 0 1 0 1 2 11 7 14
S 0 0 0 1 0 1 2 11 17 34
S 0 0 0 1 0 1 2 11 18 37
S 0 0 0 1 0 1 2 13 5 14
S 0 0 0 1 0 1 2 13 10 19
S 0 0 0 1 0 1 2 13 18 35
S 0 0 0 1 0 1 2 22 6 23
S 0 0 0 1 0 1 2 22 18 35
S 0 0 0 1 0 1 2 23 8 25
S 0 0 0 1 0 1 2 23 17 34
S 0 0 0 1 0 1 2 26 10 29
S 0 0 0 1 0 1 2 33 7 34
S 0 0 0 1 0 1 3 1 4 3
S 0 0 0 1 0 1 3 1 5 9
S 0 0 0 1 0 1 3 1 6 17
S 0 0 0 1 0 1 3 1 7 27
S 0 0 0 1 0 1 3 1 8 39
S 0 0 0 1 0 1 3 1 9 53
S 0 0 0 1 0 1 3 2 4 3
S 0 0 0 1 0 1 3 2 5 6
S 0 0 0 1 0 1 3 2 6 10
S 0 0 0 1 0 1 3 2 7 15
S 0 0 0 1 0 1 3 2 8 21
S 0 0 0 1 0 1 3 2 9 28
S 0 0 0 1 0 1 3 2 10 36
S 0 0 0 1 0 1 3 2 11 45
S 0 0 0 1 0 1 3 2 12 55
S 0 0 0 1 0 1 3 4 5 6
S 0 0 0 1 0 1 3 4 6 8
S 0 0 0 1 0 1 3 4 9 17
S 0 0 0 1 0 1 3 4 10 21
S 0 0 0 1 0 1 3 4 13 36
S 0 0 0 1 0 1 3 4 14 42
S 0 0 0 1 0 1 3 8 5 9
S 0 0 0 1 0 1 3 8 6 10
S 0 0 0 1 0 1 3 8 13 24
S 0 0 0 1 0 1 3 8 14 27
S 0 0 0 1 0 1 3 13 7 15
S 0 0 0 1 0 1 3 13 9 17
S 0 0 0 1 0 1 3 13 20 39
S 0 0 0 1 0 1 3 16 6 17
S 0 0 0 1 0 1 3 16 13 24
S 0 0 0 1 0 1 3 17 10 21
S 0 0 0 1 0 1 3 19 8 21
S 0 0 0 1 0 1 3 19 14 27
S 0 0 0 1 0 1 3 26 7 27
S 0 0 0 1 0 1 3 26 9 28
S 0 0 0 1 0 1 4 1 5 4
S 0 0 0 1 0 1 4 1 6 11
S 0 0 0 1 0 1 4 1 7 20
S 0 0 0 1 0 1 4 1 8 31
S 0 0 0 1 0 1 4 1 9 44
S 0 0 0 1 0 1 4 2 6 7
S 0 0 0 1 0 1 4 2 8 17
S 0 0 0 1 0 1 4 2 10 31
S 0 0 0 1 0 1 4 2 12 49
S 0 0 0 1 0 1 4 3 5 4
S 0 0 0 1 0 1 4 3 8 13
S 0 0 0 1 0 1 4 3 11 28
S 0 0 0 1 0 1 4 3 14 49
S 0 0 0 1 0 1 4 5 6 7
S 0 0 0 1 0 1 4 5 8 11
S 0 0 0 1 0 1 4 5 11 20
S 0 0 0 1 0 1 4 5 13 28
S 0 0 0 1 0 1 4 5 16 43
S 0 0 0 1 0 1 4 6 2 5
S 0 0 0 1 0 1 4 6 8 11
S 0 0 0 1 0 1 4 6 14 29
S 0 0 0 1 0 1 4 10 6 11
S 0 0 0 1 0 1 4 10 8 13
S 0 0 0 1 0 1 4 10 16 29
S 0 0 0 1 0 1 4 10 18 35
S 0 0 0 1 0 1 4 15 8 17
S 0 0 0 1 0 1 4 15 11 20
S 0 0 0 1 0 1 4 19 7 20
S 0 0 0 1 0 1 4 19 16 29
S 0 0 0 1 0 1 4 23 13 28
S 0 0 0 1 0 1 4 23 14 29
S 0 0 0 1 0 1 4 25 11 28
S 0 0 0 1 0 1 4 29 10 31
S 0 0 0 1 0 1 4 30 8 31
S 0 0 0 1 0 1 5 1 6 5
S 0 0 0 1 0 1 5 1 7 13
S 0 0 0 1 0 1 5 1 8 23
S 0 0 0 1 0 1 5 1 9 35
S 0 0 0 1 0 1 5 1 10 49
S 0 0 0 1 0 1 5 2 7 8
S 0 0 0 1 0 1 5 2 8 13
S 0 0 0 1 0 1 5 2 9 19
S 0 0 0 1 0 1 5 2 10 26
S 0 0 0 1 0 1 5 2 11 34
S 0 0 0 1 0 1 5 2 12 43
S 0 0 0 1 0 1 5 2 13 53
S 0 0 0 1 0 1 5 3 7 7
S 0 0 0 1 0 1 5 3 10 19
S 0 0 0 1 0 1 5 3 13 37
S 0 0 0 1 0 1 5 4 6 5
S 0 0 0 1 0 1 5 4 7 7
S 0 0 0 1 0 1 5 4 10 16
S 0 0 0 1 0 1 5 4 11 20
S 0 0 0 1 0 1 5 4 14 35
S 0 0 0 1 0 1 5 4 15 41
S 0 0 0 1 0 1 5 6 7 8
S 0 0 0 1 0 1 5 6 10 14
S 0 0 0 1 0 1 5 6 13 23
S 0 0 0 1 0 1 5 6 16 35
S 0 0 0 1 0 1 5 8 2 7
S 0 0 0 1 0 1 5 8 3 7
S 0 0 0 1 0 1 5 8 10 14
S 0 0 0 1 0 1 5 8 11 16
S 0 0 0 1 0 1 5 8 18 37
S 0 0 0 1 0 1 5 8 19 41
S 0 0 0 1 0 1 5 11 8 13
S 0 0 0 1 0 1 5 11 19 35
S 0 0 0 1 0 1 5 12 7 13
S 0 0 0 1 0 1 5 12 10 16
S 0 0 0 1 0 1 5 12 19 34
S 0 0 0 1 0 1 5 16 10 19
S 0 0 0 1 0 1 5 16 11 20
S 0 0 0 1 0 1 5 17 9 19
S 0 0 0 1 0 1 5 17 13 23
S 0 0 0 1 0 1 5 22 8 23
S 0 0 0 1 0 1 5 22 19 34
S 0 0 0 1 0 1 5 24 10 26
S 0 0 0 1 0 1 5 32 11 34
S 0 0 0 1 0 1 5 34 9 35
S 0 0 0 1 0 1 6 1 7 6
S 0 0 0 1 0 1 6 1 8 15
S 0 0 0 1 0 1 6 1 9 26
S 0 0 0 1 0 1 6 1 10 39
S 0 0 0 1 0 1 6 1 11 54
S 0 0 0 1 0 1 6 2 8 9
S 0 0 0 1 0 1 6 2 10 21
S 0 0 0 1 0 1 6 2 12 37
S 0 0 0 1 0 1 6 5 7 6
S 0 0 0 1 0 1 6 5 9 10
S 0 0 0 1 0 1 6 5 12 19
S 0 0 0 1 0 1 6 5 14 27
S 0 0 0 1 0 1 6 5 17 42
S 0 0 0 1 0 1 6 7 8 9
S 0 0 0 1 0 1 6 7 12 17
S 0 0 0 1 0 1 6 7 15 26
S 0 0 0 1 0 1 6 7 19 42
S 0 0 0 1 0 1 6 10 2 9
S 0 0 0 1 0 1 6 10 4 9
S 0 0 0 1 0 1 6 10 12 17
S 0 0 0 1 0 1 6 10 14 21
S 0 0 0 1 0 1 6 11 3 10
S 0 0 0 1 0 1 6 11 14 21
S 0 0 0 1 0 1 6 14 8 15
S 0 0 0 1 0 1 6 14 12 19
S 0 0 0 1 0 1 6 14 22 39
S 0 0 0 1 0 1 6 19 10 21
S 0 0 0 1 0 1 6 19 15 26
S 0 0 0 1 0 1 6 22 14 27
S 0 0 0 1 0 1 6 25 9 26
S 0 0 0 1 0 1 7 1 8 7
S 0 0 0 1 0 1 7 1 9 17
S 0 0 0 1 0 1 7 1 10 29
S 0 0 0 1 0 1 7 1 11 43
S 0 0 0 1 0 1 7 2 9 10
S 0 0 0 1 0 1 7 2 10 16
S 0 0 0 1 0 1 7 2 11 23
S 0 0 0 1 0 1 7 2 12 31
S 0 0 0 1 0 1 7 2 13 40
S 0 0 0 1 0 1 7 2 14 50
S 0 0 0 1 0 1 7 3 11 17
S 0 0 0 1 0 1 7 3 14 35
S 0 0 0 1 0 1 7 4 9 8
S 0 0 0 1 0 1 7 4 10 11
S 0 0 0 1 0 1 7 4 13 23
S 0 0 0 1 0 1 7 4 14 28
S 0 0 0 1 0 1 7 4 17 46
S 0 0 0 1 0 1 7 6 8 7
S 0 0 0 1 0 1 7 6 11 13
S 0 0 0 1 0 1 7 6 14 22
S 0 0 0 1 0 1 7 6 17 34
S 0 0 0 1 0 1 7 7 10 11
S 0 0 0 1 0 1 7 7 11 13
S 0 0 0 1 0 1 7 7 17 31
S 0 0 0 1 0 1 7 7 18 35
S 0 0 0 1 0 1 7 8 9 10
S 0 0 0 1 0 1 7 8 14 20
S 0 0 0 1 0 1 7 8 17 29
S 0 0 0 1 0 1 7 12 2 11
S 0 0 0 1 0 1 7 12 5 11
S 0 0 0 1 0 1 7 12 14 20
S 0 0 0 1 0 1 7 12 17 26
S 0 0 0 1 0 1 7 14 3 13
S 0 0 0 1 0 1 7 14 4 13
S 0 0 0 1 0 1 7 14 10 16
S 0 0 0 1 0 1 7 14 11 17
S 0 0 0 1 0 1 7 14 17 26
S 0 0 0 1 0 1 7 14 18 28
S 0 0 0 1 0 1 7 16 9 17
S 0 0 0 1 0 1 7 16 14 22
S 0 0 0 1 0 1 7 19 13 23
S 0 0 0 1 0 1 7 21 11 23
S 0 0 0 1 0 1 7 21 17 29
S 0 0 0 1 0 1 7 24 14 28
S 0 0 0 1 0 1 7 24 17 31
S 0 0 0 1 0 1 7 28 10 29
S 0 0 0 1 0 1 7 29 12 31
S 0 0 0 1 0 1 8 1 9 8
S 0 0 0 1 0 1 8 1 10 19
S 0 0 0 1 0 1 8 1 11 32
S 0 0 0 1 0 1 8 1 12 47
S 0 0 0 1 0 1 8 2 10 11
S 0 0 0 1 0 1 8 2 12 25
S 0 0 0 1 0 1 8 2 14 43
S 0 0 0 1 0 1 8 3 10 9
S 0 0 0 1 0 1 8 3 13 24
S 0 0 0 1 0 1 8 3 16 45
S 0 0 0 1 0 1 8 6 10 9
S 0 0 0 1 0 1 8 6 16 27
S 0 0 0 1 0 1 8 7 9 8
S 0 0 0 1 0 1 8 7 13 16
S 0 0 0 1 0 1 8 7 16 25
S 0 0 0 1 0 1 8 7 20 41
S 0 0 0 1 0 1 8 9 10 11
S 0 0 0 1 0 1 8 9 13 16
S 0 0 0 1 0 1 8 9 16 23
S 0 0 0 1 0 1 8 9 19 32
S 0 0 0 1 0 1 8 9 22 43
S 0 0 0 1 0 1 8 14 2 13
S 0 0 0 1 0 1 8 14 6 13
S 0 0 0 1 0 1 8 14 16 23
S 0 0 0 1 0 1 8 14 20 31
S 0 0 0 1 0 1 8 17 3 16
S 0 0 0 1 0 1 8 17 5 16
S 0 0 0 1 0 1 8 17 20 31
S 0 0 0 1 0 1 8 17 22 35
S 0 0 0 1 0 1 8 18 4 17
S 0 0 0 1 0 1 8 18 10 19
S 0 0 0 1 0 1 8 18 16 25
S 0 0 0 1 0 1 8 21 13 24
S 0 0 0 1 0 1 8 21 16 27
S 0 0 0 1 0 1 8 23 12 25
S 0 0 0 1 0 1 8 23 19 32
S 0 0 0 1 0 1 8 31 11 32
S 0 0 0 1 0 1 9 1 10 9
S 0 0 0 1 0 1 9 1 11 21
S 0 0 0 1 0 1 9 1 12 35
S 0 0 0 1 0 1 9 1 13 51
S 0 0 0 1 0 1 9 2 11 12
S 0 0 0 1 0 1 9 2 12 19
S 0 0 0 1 0 1 9 2 13 27
S 0 0 0 1 0 1 9 2 14 36
S 0 0 0 1 0 1 9 2 15 46
S 0 0 0 1 0 1 9 4 11 9
S 0 0 0 1 0 1 9 4 14 21
S 0 0 0 1 0 1 9 4 15 26
S 0 0 0 1 0 1 9 4 18 44
S 0 0 0 1 0 1 9 5 11 9
S 0 0 0 1 0 1 9 5 13 15
S 0 0 0 1 0 1 9 5 16 27
S 0 0 0 1 0 1 9 5 18 37
S 0 0 0 1 0 1 9 8 10 9
S 0 0 0 1 0 1 9 8 15 19
S 0 0 0 1 0 1 9 8 18 28
S 0 0 0 1 0 1 9 10 11 12
S 0 0 0 1 0 1 9 10 13 15
S 0 0 0 1 0 1 9 10 16 21
S 0 0 0 1 0 1 9 10 18 26
S 0 0 0 1 0 1 9 10 21 35
S 0 0 0 1 0 1 9 11 15 19
S 0 0 0 1 0 1 9 11 16 21
S 0 0 0 1 0 1 9 16 2 15
S 0 0 0 1 0 1 9 16 7 15
S 0 0 0 1 0 1 9 16 18 26
S 0 0 0 1 0 1 9 17 12 19
S 0 0 0 1 0 1 9 17 14 21
S 0 0 0 1 0 1 9 20 3 19
S 0 0 0 1 0 1 9 20 6 19
S 0 0 0 1 0 1 9 20 11 21
S 0 0 0 1 0 1 9 20 18 28
S 0 0 0 1 0 1 9 22 4 21
S 0 0 0 1 0 1 9 22 5 21
S 0 0 0 1 0 1 9 22 15 26
S 0 0 0 1 0 1 9 22 16 27
S 0 0 0 1 0 1 9 25 13 27
S 0 0 0 1 0 1 10 1 11 10
S 0 0 0 1 0 1 10 1 12 23
S 0 0 0 1 0 1 10 1 13 38
S 0 0 0 1 0 1 10 2 12 13
S 0 0 0 1 0 1 10 2 14 29
S 0 0 0 1 0 1 10 2 16 49
S 0 0 0 1 0 1 10 3 14 21
S 0 0 0 1 0 1 10 3 17 42
S 0 0 0 1 0 1 10 6 14 15
S 0 0 0 1 0 1 10 6 20 39
S 0 0 0 1 0 1 10 9 11 10
S 0 0 0 1 0 1 10 9 14 15
S 0 0 0 1 0 1 10 9 17 22
S 0 0 0 1 0 1 10 9 20 31
S 0 0 0 1 0 1 10 11 12 13
S 0 0 0 1 0 1 10 11 20 29
S 0 0 0 1 0 1 10 11 23 38
S 0 0 0 1 0 1 10 13 4 11
S 0 0 0 1 0 1 10 13 6 11
S 0 0 0 1 0 1 10 13 17 22
S 0 0 0 1 0 1 10 13 19 26
S 0 0 0 1 0 1 10 18 2 17
S 0 0 0 1 0 1 10 18 8 17
S 0 0 0 1 0 1 10 18 14 21
S 0 0 0 1 0 1 10 18 20 29
S 0 0 0 1 0 1 10 22 12 23
S 0 0 0 1 0 1 10 23 3 22
S 0 0 0 1 0 1 10 23 7 22
S 0 0 0 1 0 1 10 26 4 25
S 0 0 0 1 0 1 10 26 6 25
S 0 0 0 1 0 1 10 27 5 26
S 0 0 0 1 0 1 10 27 14 29
S 0 0 0 1 0 1 11 1 12 11
S 0 0 0 1 0 1 11 1 13 25
S 0 0 0 1 0 1 11 1 14 41
S 0 0 0 1 0 1 11 2 13 14
S 0 0 0 1 0 1 11 2 14 22
S 0 0 0 1 0 1 11 2 15 31
S 0 0 0 1 0 1 11 2 16 41
S 0 0 0 1 0 1 11 2 17 52
S 0 0 0 1 0 1 11 3 13 11
S 0 0 0 1 0 1 11 3 16 29
S 0 0 0 1 0 1 11 4 14 14
S 0 0 0 1 0 1 11 4 17 29
S 0 0 0 1 0 1 11 4 18 35
S 0 0 0 1 0 1 11 5 14 13
S 0 0 0 1 0 1 11 5 17 25
S 0 0 0 1 0 1 11 5 19 35
S 0 0 0 1 0 1 11 6 16 19
S 0 0 0 1 0 1 11 6 19 31
S 0 0 0 1 0 1 11 8 13 11
S 0 0 0 1 0 1 11 8 14 13
S 0 0 0 1 0 1 11 8 21 34
S 0 0 0 1 0 1 11 8 22 38
S 0 0 0 1 0 1 11 10 12 11
S 0 0 0 1 0 1 11 10 14 14
S 0 0 0 1 0 1 11 10 17 20
S 0 0 0 1 0 1 11 10 19 25
S 0 0 0 1 0 1 11 10 22 34
S 0 0 0 1 0 1 11 12 13 14
S 0 0 0 1 0 1 11 12 22 32
S 0 0 0 1 0 1 11 13 16 19
S 0 0 0 1 0 1 11 13 21 29
S 0 0 0 1 0 1 11 15 4 13
S 0 0 0 1 0 1 11 15 7 13
S 0 0 0 1 0 1 11 15 19 25
S 0 0 0 1 0 1 11 15 22 31
S 0 0 0 1 0 1 11 16 5 14
S 0 0 0 1 0 1 11 16 6 14
S 0 0 0 1 0 1 11 16 21 29
S 0 0 0 1 0 1 11 16 22 31
S 0 0 0 1 0 1 11 20 2 19
S 0 0 0 1 0 1 11 20 9 19
S 0 0 0 1 0 1 11 20 14 22
S 0 0 0 1 0 1 11 20 17 25
S 0 0 0 1 0 1 11 24 13 25
S 0 0 0 1 0 1 11 25 17 29
S 0 0 0 1 0 1 11 26 3 25
S 0 0 0 1 0 1 11 26 8 25
S 0 0 0 1 0 1 11 26 16 29
S 0 0 0 1 0 1 11 30 4 29
S 0 0 0 1 0 1 11 30 7 29
S 0 0 0 1 0 1 11 32 5 31
S 0 0 0 1 0 1 11 32 6 31
S 0 0 0 1 0 1 12 1 13 12
S 0 0 0 1 0 1 12 1 14 27
S 0 0 0 1 0 1 12 1 15 44
S 0 0 0 1 0 1 12 2 14 15
S 0 0 0 1 0 1 12 2 16 33
S 0 0 0 1 0 1 12 11 13 12
S 0 0 0 1 0 1 12 11 21 28
S 0 0 0 1 0 1 12 11 24 37
S 0 0 0 1 0 1 12 13 14 15
S 0 0 0 1 0 1 12 13 24 35
S 0 0 0 1 0 1 12 17 4 15
S 0 0 0 1 0 1 12 17 8 15
S 0 0 0 1 0 1 12 17 21 28
S 0 0 0 1 0 1 12 19 6 17
S 0 0 0 1 0 1 12 22 2 21
S 0 0 0 1 0 1 12 22 10 21
S 0 0 0 1 0 1 12 26 14 27
S 0 0 0 1 0 1 12 29 3 28
S 0 0 0 1 0 1 12 29 9 28
S 0 0 0 1 0 1 12 34 4 33
S 0 0 0 1 0 1 13 1 14 13
S 0 0 0 1 0 1 13 1 15 29
S 0 0 0 1 0 1 13 1 16 47
S 0 0 0 1 0 1 13 2 15 16
S 0 0 0 1 0 1 13 2 16 25
S 0 0 0 1 0 1 13 2 17 35
S 0 0 0 1 0 1 13 2 18 46
S 0 0 0 1 0 1 13 3 17 25
S 0 0 0 1 0 1 13 4 18 26
S 0 0 0 1 0 1 13 4 19 32
S 0 0 0 1 0 1 13 6 17 17
S 0 0 0 1 0 1 13 6 20 29
S 0 0 0 1 0 1 13 7 19 23
S 0 0 0 1 0 1 13 7 22 35
S 0 0 0 1 0 1 13 8 18 19
S 0 0 0 1 0 1 13 8 19 22
S 0 0 0 1 0 1 13 11 17 17
S 0 0 0 1 0 1 13 11 18 19
S 0 0 0 1 0 1 13 12 14 13
S 0 0 0 1 0 1 13 12 23 31
S 0 0 0 1 0 1 13 14 15 16
S 0 0 0 1 0 1 13 14 19 22
S 0 0 0 1 0 1 13 14 22 28
S 0 0 0 1 0 1 13 16 3 14
S 0 0 0 1 0 1 13 16 10 14
S 0 0 0 1 0 1 13 16 19 23
S 0 0 0 1 0 1 13 19 4 17
S 0 0 0 1 0 1 13 19 9 17
S 0 0 0 1 0 1 13 21 5 19
S 0 0 0 1 0 1 13 21 8 19
S 0 0 0 1 0 1 13 22 6 20
S 0 0 0 1 0 1 13 22 7 20
S 0 0 0 1 0 1 13 22 17 25
S 0 0 0 1 0 1 13 22 18 26
S 0 0 0 1 0 1 13 23 16 25
S 0 0 0 1 0 1 13 24 2 23
S 0 0 0 1 0 1 13 24 11 23
S 0 0 0 1 0 1 13 32 3 31
S 0 0 0 1 0 1 14 1 15 14
S 0 0 0 1 0 1 14 1 16 31
S 0 0 0 1 0 1 14 1 17 50
S 0 0 0 1 0 1 14 2 16 17
S 0 0 0 1 0 1 14 2 18 37
S 0 0 0 1 0 1 14 3 19 34
S 0 0 0 1 0 1 14 5 18 19
S 0 0 0 1 0 1 14 5 21 34
S 0 0 0 1 0 1 14 6 22 35
S 0 0 0 1 0 1 14 7 17 14
S 0 0 0 1 0 1 14 7 18 17
S 0 0 0 1 0 1 14 10 18 17
S 0 0 0 1 0 1 14 13 15 14
S 0 0 0 1 0 1 14 14 18 19
S 0 0 0 1 0 1 14 14 24 31
S 0 0 0 1 0 1 14 15 16 17
S 0 0 0 1 0 1 14 21 4 19
S 0 0 0 1 0 1 14 21 10 19
S 0 0 0 1 0 1 14 25 6 23
S 0 0 0 1 0 1 14 25 8 23
S 0 0 0 1 0 1 14 26 2 25
S 0 0 0 1 0 1 14 26 12 25
S 0 0 0 1 0 1 14 35 3 34
S 0 0 0 1 0 1 15 1 16 15
S 0 0 0 1 0 1 15 1 17 33
S 0 0 0 1 0 1 15 2 17 18
S 0 0 0 1 0 1 15 2 18 28
S 0 0 0 1 0 1 15 2 19 39
S 0 0 0 1 0 1 15 4 18 17
S 0 0 0 1 0 1 15 4 21 35
S 0 0 0 1 0 1 15 4 22 42
S 0 0 0 1 0 1 15 7 20 21
S 0 0 0 1 0 1 15 7 23 33
S 0 0 0 1 0 1 15 8 22 27
S 0 0 0 1 0 1 15 13 18 17
S 0 0 0 1 0 1 15 13 23 27
S 0 0 0 1 0 1 15 14 16 15
S 0 0 0 1 0 1 15 14 20 21
S 0 0 0 1 0 1 15 14 23 27
S 0 0 0 1 0 1 15 16 17 18
S 0 0 0 1 0 1 15 19 3 17
S 0 0 0 1 0 1 15 19 12 17
S 0 0 0 1 0 1 15 19 22 27
S 0 0 0 1 0 1 15 23 4 21
S 0 0 0 1 0 1 15 23 11 21
S 0 0 0 1 0 1 15 26 5 24
S 0 0 0 1 0 1 15 26 10 24
S 0 0 0 1 0 1 15 28 2 27
S 0 0 0 1 0 1 15 28 6 26
S 0 0 0 1 0 1 15 28 9 26
S 0 0 0 1 0 1 15 28 13 27
S 0 0 0 1 0 1 15 29 7 27
S 0 0 0 1 0 1 15 29 8 27
S 0 0 0 1 0 1 16 1 17 16
S 0 0 0 1 0 1 16 1 18 35
S 0 0 0 1 0 1 16 2 18 19
S 0 0 0 1 0 1 16 2 20 41
S 0 0 0 1 0 1 16 3 20 29
S 0 0 0 1 0 1 16 5 19 16
S 0 0 0 1 0 1 16 5 22 31
S 0 0 0 1 0 1 16 6 20 19
S 0 0 0 1 0 1 16 10 22 23
S 0 0 0 1 0 1 16 10 24 29
S 0 0 0 1 0 1 16 11 19 16
S 0 0 0 1 0 1 16 13 20 19
S 0 0 0 1 0 1 16 13 22 23
S 0 0 0 1 0 1 16 15 17 16
S 0 0 0 1 0 1 16 17 18 19
S 0 0 0 1 0 1 16 22 8 19
S 0 0 0 1 0 1 16 25 4 23
S 0 0 0 1 0 1 16 25 12 23
S 0 0 0 1 0 1 16 30 2 29
S 0 0 0 1 0 1 16 31 6 29
S 0 0 0 1 0 1 16 31 10 29
S 0 0 0 1 0 1 17 1 18 17
S 0 0 0 1 0 1 17 1 19 37
S 0 0 0 1 0 1 17 2 19 20
S 0 0 0 1 0 1 17 2 20 31
S 0 0 0 1 0 1 17 2 21 43
S 0 0 0 1 0 1 17 3 22 39
S 0 0 0 1 0 1 17 4 22 31
S 0 0 0 1 0 1 17 4 23 38
S 0 0 0 1 0 1 17 6 22 24
S 0 0 0 1 0 1 17 6 25 39
S 0 0 0 1 0 1 17 8 23 25
S 0 0 0 1 0 1 17 9 22 21
S 0 0 0 1 0 1 17 9 25 31
S 0 0 0 1 0 1 17 11 25 29
S 0 0 0 1 0 1 17 12 22 21
S 0 0 0 1 0 1 17 16 18 17
S 0 0 0 1 0 1 17 17 23 25
S 0 0 0 1 0 1 17 18 19 20
S 0 0 0 1 0 1 17 18 22 24
S 0 0 0 1 0 1 17 22 3 20
S 0 0 0 1 0 1 17 22 14 20
S 0 0 0 1 0 1 17 24 7 21
S 0 0 0 1 0 1 17 24 10 21
S 0 0 0 1 0 1 17 27 4 25
S 0 0 0 1 0 1 17 27 13 25
S 0 0 0 1 0 1 17 31 5 29
S 0 0 0 1 0 1 17 32 2 31
S 0 0 0 1 0 1 18 1 19 18
S 0 0 0 1 0 1 18 1 20 39
S 0 0 0 1 0 1 18 2 20 21
S 0 0 0 1 0 1 18 2 22 45
S 0 0 0 1 0 1 18 17 19 18
S 0 0 0 1 0 1 18 19 20 21
S 0 0 0 1 0 1 18 29 4 27
S 0 0 0 1 0 1 18 34 2 33
S 0 0 0 1 0 1 19 1 20 19
S 0 0 0 1 0 1 19 1 21 41
S 0 0 0 1 0 1 19 2 21 22
S 0 0 0 1 0 1 19 2 22 34
S 0 0 0 1 0 1 19 3 23 33
S 0 0 0 1 0 1 19 4 22 20
S 0 0 0 1 0 1 19 5 23 23
S 0 0 0 1 0 1 19 6 23 21
S 0 0 0 1 0 1 19 6 26 36
S 0 0 0 1 0 1 19 9 23 19
S 0 0 0 1 0 1 19 9 26 29
S 0 0 0 1 0 1 19 10 23 19
S 0 0 0 1 0 1 19 10 26 28
S 0 0 0 1 0 1 19 12 26 27
S 0 0 0 1 0 1 19 15 23 21
S 0 0 0 1 0 1 19 16 22 20
S 0 0 0 1 0 1 19 18 20 19
S 0 0 0 1 0 1 19 18 23 23
S 0 0 0 1 0 1 19 20 21 22
S 0 0 0 1 0 1 19 24 5 21
S 0 0 0 1 0 1 19 24 14 21
S 0 0 0 1 0 1 19 25 3 23
S 0 0 0 1 0 1 19 25 16 23
S 0 0 0 1 0 1 19 30 8 27
S 0 0 0 1 0 1 19 31 4 29
S 0 0 0 1 0 1 20 1 21 20
S 0 0 0 1 0 1 20 1 22 43
S 0 0 0 1 0 1 20 2 22 23
S 0 0 0 1 0 1 20 7 26 29
S 0 0 0 1 0 1 20 11 26 25
S 0 0 0 1 0 1 20 11 27 28
S 0 0 0 1 0 1 20 14 26 25
S 0 0 0 1 0 1 20 19 21 20
S 0 0 0 1 0 1 20 31 7 28
S 0 0 0 1 0 1 20 33 4 31
S 0 0 0 1 0 1 21 1 22 21
S 0 0 0 1 0 1 21 1 23 45
S 0 0 0 1 0 1 21 2 23 24
S 0 0 0 1 0 1 21 2 24 37
S 0 0 0 1 0 1 21 4 26 36
S 0 0 0 1 0 1 21 7 25 21
S 0 0 0 1 0 1 21 8 26 24
S 0 0 0 1 0 1 21 8 27 28
S 0 0 0 1 0 1 21 10 27 26
S 0 0 0 1 0 1 21 14 25 21
S 0 0 0 1 0 1 21 20 22 21
S 0 0 0 1 0 1 21 28 3 26
S 0 0 0 1 0 1 21 28 10 24
S 0 0 0 1 0 1 21 28 11 24
S 0 0 0 1 0 1 22 1 23 22
S 0 0 0 1 0 1 22 2 24 25
S 0 0 0 1 0 1 22 3 26 37
S 0 0 0 1 0 1 22 6 26 23
S 0 0 0 1 0 1 22 7 27 26
S 0 0 0 1 0 1 22 29 5 26
S 0 0 0 1 0 1 23 1 24 23
S 0 0 0 1 0 1 23 2 25 26
S 0 0 0 1 0 1 23 2 26 40
S 0 0 0 1 0 1 23 4 26 23
S 0 0 0 1 0 1 23 6 28 29
S 0 0 0 1 0 1 23 31 3 29
S 0 0 0 1 0 1 24 1 25 24
S 0 0 0 1 0 1 24 2 26 27
S 0 0 0 1 0 1 24 5 28 27
S 0 0 0 1 0 1 25 1 26 25
S 0 0 0 1 0 1 25 2 27 28
S 0 0 0 1 0 1 25 6 29 25
S 0 0 0 1 0 1 26 1 27 26
S 0 0 0 1 0 1 26 2 28 29
S 0 0 0 1 0 1 26 30 4 27
S 0 0 0 1 0 1 27 1 28 27
S 0 0 0 1 0 1 27 2 29 30
S 0 0 0 1 0 1 28 1 29 28
S 0 0 0 1 0 1 28 2 30 31
S 0 0 0 1 0 1 29 1 30 29
S 0 0 0 1 0 1 30 1 31 30
S 0 0 1 0 1 1 1 0 1 2
S 0 0 1 0 1 2 2 0 2 5
S 0 0 1 0 1 3 3 0 3 10
S 0 0 1 0 1 4 4 0 4 17
S 0 0 1 0 1 5 5 0 5 26
S 0 0 1 0 1 6 6 0 6 37
S 0 0 1 0 1 7 7 0 7 50
S 0 0 1 0 2 0 0 3 0 4
S 0 0 1 0 2 2 1 3 4 8
S 0 0 1 0 2 4 2 3 8 20
S 0 0 1 0 2 6 3 3 12 40
S 0 0 1 0 3 0 0 8 0 9
S 0 0 1 0 3 3 1 8 9 18
S 0 0 1 0 3 6 2 8 18 45
S 0 0 1 0 4 0 0 15 0 16
S 0 0 1 0 4 4 1 15 16 32
S 0 0 1 0 5 0 0 24 0 25
S 0 0 1 0 6 0 0 35 0 36
S 0 0 1 1 1 0 1 1 1 1
S 0 0 1 1 1 1 1 1 2 2
S 0 0 1 1 1 2 1 1 3 5
S 0 0 1 1 1 3 1 1 4 10
S 0 0 1 1 1 4 1 1 5 17
S 0 0 1 1 1 5 1 1 6 26
S 0 0 1 1 1 6 1 1 7 37
S 0 0 1 1 1 7 1 1 8 50
S 0 0 1 2 1 0 8 4 2 1
S 0 0 1 2 1 1 5 4 3 2
S 0 0 1 2 1 2 2 4 4 5
S 0 0 1 2 2 0 10 7 4 4
S 0 0 1 2 2 2 7 7 8 8
S 0 0 1 2 2 4 4 7 12 20
S 0 0 1 2 2 6 1 7 16 40
S 0 0 1 2 4 0 17 19 8 16
S 0 0 1 3 1 0 27 9 3 1
S 0 0 1 3 1 1 19 9 4 2
S 0 0 1 3 1 2 11 9 5 5
S 0 0 1 3 1 3 3 9 6 10
S 0 0 1 3 3 0 25 17 9 9
S 0 0 1 3 3 3 17 17 18 18
S 0 0 1 4 1 1 49 16 5 2
S 0 0 1 4 1 2 34 16 6 5
S 0 0 1 4 1 3 19 16 7 10
S 0 0 1 4 1 4 4 16 8 17
S 0 0 1 4 2 0 44 19 8 4
S 0 0 1 4 2 2 29 19 12 8
S 0 0 1 4 2 4 14 19 16 20
S 0 0 1 5 1 4 29 25 9 17
S 0 0 1 5 1 5 5 25 10 26
S 0 0 2 0 1 2 1 0 1 4
S 0 0 2 0 1 4 2 0 2 10
S 0 0 2 0 1 6 3 0 3 20
S 0 0 2 0 1 8 4 0 4 34
S 0 0 2 0 1 10 5 0 5 52
S 0 0 2 0 3 0 0 4 0 6
S 0 0 2 0 3 6 1 4 9 24
S 0 0 2 0 5 0 0 12 0 14
S 0 0 2 0 7 0 0 24 0 26
S 0 0 2 0 9 0 0 40 0 42
S 0 0 2 1 2 1 1 2 2 4
S 0 0 2 1 2 3 1 2 4 8
S 0 0 2 1 2 5 1 2 6 16
S 0 0 2 1 2 7 1 2 8 28
S 0 0 2 1 2 9 1 2 10 44
S 0 0 2 2 1 0 1 2 1 2
S 0 0 2 2 5 6 8 14 20 32
S 0 0 2 3 2 1 7 6 4 4
S 0 0 2 3 2 3 3 6 6 8
S 0 0 2 3 6 3 17 22 18 24
S 0 0 2 4 1 0 26 8 2 2
S 0 0 2 4 1 2 11 8 3 4
S 0 0 2 5 2 1 29 14 6 4
S 0 0 2 5 2 3 17 14 8 8
S 0 0 2 5 2 5 5 14 10 16
S 0 0 2 6 1 4 29 18 5 10
S 0 0 2 6 3 6 14 22 18 24
S 0 0 2 7 2 7 7 26 14 28
S 0 0 3 0 1 3 1 0 1 6
S 0 0 3 0 1 6 2 0 2 15
S 0 0 3 0 1 9 3 0 3 30
S 0 0 3 0 1 12 4 0 4 51
S 0 0 3 0 2 6 1 1 4 16
S 0 0 3 0 2 12 2 1 8 52
S 0 0 3 0 4 0 0 5 0 8
S 0 0 3 0 5 0 0 8 0 11
S 0 0 3 0 7 0 0 16 0 19
S 0 0 3 0 8 0 0 21 0 24
S 0 0 3 0 10 0 0 33 0 36
S 0 0 3 1 3 1 1 3 2 6
S 0 0 3 1 3 2 1 3 3 7
S 0 0 3 1 3 4 1 3 5 11
S 0 0 3 1 3 5 1 3 6 14
S 0 0 3 1 3 7 1 3 8 22
S 0 0 3 1 3 8 1 3 9 27
S 0 0 3 1 3 10 1 3 11 39
S 0 0 3 1 3 11 1 3 12 46
S 0 0 3 2 3 2 2 4 4 7
S 0 0 3 2 3 5 1 4 7 14
S 0 0 3 2 3 8 0 4 10 27
S 0 0 3 2 6 2 7 13 8 16
S 0 0 3 2 6 8 6 13 20 36
S 0 0 3 3 1 0 1 3 1 3
S 0 0 3 3 5 9 5 11 20 38
S 0 0 3 4 3 1 9 8 5 6
S 0 0 3 4 3 4 4 8 8 11
S 0 0 3 4 6 4 14 17 16 20
S 0 0 3 5 3 2 13 11 7 7
S 0 0 3 5 3 5 5 11 10 14
S 0 0 3 6 1 3 21 12 3 6
S 0 0 3 6 2 0 34 13 4 4
S 0 0 3 6 4 0 29 17 8 8
S 0 0 3 7 3 1 39 19 8 6
S 0 0 3 7 3 4 23 19 11 11
S 0 0 3 7 3 7 7 19 14 22
S 0 0 3 8 3 5 29 24 13 14
S 0 0 3 8 3 7 15 24 15 22
S 0 0 3 8 3 8 8 24 16 27
S 0 0 4 0 1 4 1 0 1 8
S 0 0 4 0 1 8 2 0 2 20
S 0 0 4 0 1 12 3 0 3 40
S 0 0 4 0 3 12 1 2 9 42
S 0 0 4 0 5 0 0 6 0 10
S 0 0 4 0 7 0 0 12 0 16
S 0 0 4 0 9 0 0 20 0 24
S 0 0 4 0 11 0 0 30 0 34
S 0 0 4 1 4 1 1 4 2 8
S 0 0 4 1 4 3 1 4 4 10
S 0 0 4 1 4 5 1 4 6 14
S 0 0 4 1 4 7 1 4 8 20
S 0 0 4 1 4 9 1 4 10 28
S 0 0 4 1 4 11 1 4 12 38
S 0 0 4 3 4 1 4 6 4 8
S 0 0 4 3 4 3 3 6 6 10
S 0 0 4 3 4 5 2 6 8 14
S 0 0 4 3 4 7 1 6 10 20
S 0 0 4 3 4 9 0 6 12 28
S 0 0 4 3 6 3 7 11 9 15
S 0 0 4 3 6 9 5 11 18 33
S 0 0 4 3 8 1 11 18 8 20
S 0 0 4 3 8 5 10 18 16 26
S 0 0 4 4 1 0 1 4 1 4
S 0 0 4 5 2 1 7 7 3 5
S 0 0 4 5 2 3 1 7 4 7
S 0 0 4 5 4 1 11 10 6 8
S 0 0 4 5 4 3 8 10 8 10
S 0 0 4 5 4 5 5 10 10 14
S 0 0 4 5 4 7 2 10 12 20
S 0 0 4 5 8 3 19 22 16 22
S 0 0 4 6 1 2 14 9 2 5
S 0 0 4 6 3 6 1 11 9 15
S 0 0 4 7 2 1 29 13 4 5
S 0 0 4 7 2 3 17 13 5 7
S 0 0 4 7 2 5 5 13 6 11
S 0 0 4 7 4 1 25 16 8 8
S 0 0 4 7 4 3 19 16 10 10
S 0 0 4 7 4 5 13 16 12 14
S 0 0 4 7 4 7 7 16 14 20
S 0 0 4 7 4 9 1 16 16 28
S 0 0 4 8 1 4 35 16 3 8
S 0 0 4 9 2 5 31 21 7 11
S 0 0 4 9 2 7 11 21 8 17
S 0 0 5 0 1 5 1 0 1 10
S 0 0 5 0 1 10 2 0 2 25
S 0 0 5 0 1 15 3 0 3 50
S 0 0 5 0 6 0 0 7 0 12
S 0 0 5 0 9 0 0 16 0 21
S 0 0 5 0 11 0 0 24 0 29
S 0 0 5 1 5 1 1 5 2 10
S 0 0 5 1 5 4 1 5 5 13
S 0 0 5 1 5 6 1 5 7 17
S 0 0 5 1 5 9 1 5 10 26
S 0 0 5 1 5 11 1 5 12 34
S 0 0 5 4 5 4 4 8 8 13
S 0 0 5 4 5 9 1 8 13 26
S 0 0 5 5 1 0 1 5 1 5
S 0 0 5 6 5 1 13 12 7 10
S 0 0 5 6 5 6 6 12 12 17
S 0 0 5 9 5 4 25 21 13 13
S 0 0 5 9 5 9 9 21 18 26
S 0 0 6 0 1 6 1 0 1 12
S 0 0 6 0 1 12 2 0 2 30
S 0 0 6 0 7 0 0 8 0 14
S 0 0 6 0 11 0 0 20 0 26
S 0 0 6 0 13 0 0 28 0 34
S 0 0 6 1 6 1 1 6 2 12
S 0 0 6 1 6 5 1 6 6 16
S 0 0 6 1 6 7 1 6 8 20
S 0 0 6 1 6 11 1 6 12 32
S 0 0 6 1 6 13 1 6 14 40
S 0 0 6 5 6 5 5 10 10 16
S 0 0 6 5 6 11 1 10 16 32
S 0 0 6 6 1 0 1 6 1 6
S 0 0 6 7 6 1 15 14 8 12
S 0 0 6 7 6 7 7 14 14 20
S 0 0 6 8 3 2 13 12 5 8
S 0 0 6 8 3 4 6 12 6 10
S 0 0 6 9 2 3 19 14 4 8
S 0 0 6 10 3 2 34 18 6 8
S 0 0 6 10 3 4 23 18 7 10
S 0 0 6 10 3 8 1 18 9 18
S 0 0 7 0 1 7 1 0 1 14
S 0 0 7 0 1 14 2 0 2 35
S 0 0 7 0 8 0 0 9 0 16
S 0 0 7 0 13 0 0 24 0 31
S 0 0 7 0 15 0 0 32 0 39
S 0 0 7 1 7 1 1 7 2 14
S 0 0 7 1 7 6 1 7 7 19
S 0 0 7 1 7 8 1 7 9 23
S 0 0 7 1 7 13 1 7 14 38
S 0 0 7 6 7 6 6 12 12 19
S 0 0 7 7 1 0 1 7 1 7
S 0 0 7 8 7 1 17 16 9 14
S 0 0 7 8 7 8 8 16 16 23
S 0 0 8 0 1 8 1 0 1 16
S 0 0 8 0 1 16 2 0 2 40
S 0 0 8 0 9 0 0 10 0 18
S 0 0 8 0 11 0 0 15 0 23
S 0 0 8 0 13 0 0 21 0 29
S 0 0 8 0 15 0 0 28 0 36
S 0 0 8 1 8 1 1 8 2 16
S 0 0 8 1 8 3 1 8 4 17
S 0 0 8 1 8 5 1 8 6 19
S 0 0 8 1 8 7 1 8 8 22
S 0 0 8 1 8 9 1 8 10 26
S 0 0 8 1 8 11 1 8 12 31
S 0 0 8 1 8 13 1 8 14 37
S 0 0 8 3 8 3 3 9 6 17
S 0 0 8 3 8 11 2 9 14 31
S 0 0 8 3 12 3 7 19 9 27
S 0 0 8 5 8 5 5 11 10 19
S 0 0 8 7 4 1 2 8 4 10
S 0 0 8 7 8 3 10 14 10 17
S 0 0 8 7 8 7 7 14 14 22
S 0 0 8 7 8 11 4 14 18 31
S 0 0 8 8 1 0 1 8 1 8
S 0 0 8 9 4 1 11 12 5 10
S 0 0 8 9 4 3 6 12 6 11
S 0 0 8 9 4 5 1 12 7 13
S 0 0 8 9 8 1 19 18 10 16
S 0 0 8 9 8 5 14 18 14 19
S 0 0 8 11 4 3 19 17 7 11
S 0 0 8 11 4 7 4 17 9 16
S 0 0 8 13 4 5 29 23 9 13
S 0 0 8 13 4 9 8 23 11 20
S 0 0 9 0 1 9 1 0 1 18
S 0 0 9 0 1 18 2 0 2 45
S 0 0 9 0 10 0 0 11 0 20
S 0 0 9 0 17 0 0 32 0 41
S 0 0 9 1 9 1 1 9 2 18
S 0 0 9 1 9 8 1 9 9 25
S 0 0 9 1 9 10 1 9 11 29
S 0 0 9 6 8 12 1 11 16 32
S 0 0 9 8 9 8 8 16 16 25
S 0 0 9 9 1 0 1 9 1 9
S 0 0 9 10 6 8 2 15 12 20
S 0 0 9 10 9 1 21 20 11 18
S 0 0 10 0 1 10 1 0 1 20
S 0 0 10 0 11 0 0 12 0 22
S 0 0 10 1 10 1 1 10 2 20
S 0 0 10 1 10 9 1 10 10 28
S 0 0 10 1 10 11 1 10 12 32
S 0 0 10 10 1 0 1 10 1 10
S 0 0 10 14 5 4 25 22 9 14
S 0 0 11 0 1 11 1 0 1 22
S 0 0 11 0 12 0 0 13 0 24
S 0 0 11 1 11 1 1 11 2 22
S 0 0 11 1 11 10 1 11 11 31
S 0 0 11 1 11 12 1 11 13 35
S 0 0 11 11 1 0 1 11 1 11
S 0 0 12 0 1 12 1 0 1 24
S 0 0 12 0 13 0 0 14 0 26
S 0 0 12 0 17 0 0 24 0 36
S 0 0 12 0 19 0 0 30 0 42
S 0 0 12 1 12 1 1 12 2 24
S 0 0 12 1 12 5 1 12 6 26
S 0 0 12 1 12 7 1 12 8 28
S 0 0 12 1 12 11 1 12 12 34
S 0 0 12 2 9 14 0 7 12 35
S 0 0 12 3 10 9 1 9 10 27
S 0 0 12 5 12 5 5 14 10 26
S 0 0 12 7 12 1 9 16 8 24
S 0 0 12 7 12 7 7 16 14 28
S 0 0 12 10 9 2 9 15 9 19
S 0 0 12 12 1 0 1 12 1 12
S 0 0 12 13 6 1 15 17 7 15
S 0 0 12 13 6 7 1 17 10 19
S 0 0 12 14 3 2 16 17 4 13
S 0 0 12 15 2 3 27 19 3 13
S 0 0 12 15 4 3 21 20 6 14
S 0 0 12 16 3 4 29 22 5 14
S 0 0 13 0 1 13 1 0 1 26
S 0 0 13 0 14 0 0 15 0 28
S 0 0 13 1 13 1 1 13 2 26
S 0 0 13 13 1 0 1 13 1 13
S 0 0 14 0 1 14 1 0 1 28
S 0 0 14 0 15 0 0 16 0 30
S 0 0 14 1 14 1 1 14 2 28
S 0 0 14 14 1 0 1 14 1 14
S 0 0 14 19 2 9 1 26 4 20
S 0 0 15 0 1 15 1 0 1 30
S 0 0 15 0 16 0 0 17 0 32
S 0 0 15 0 19 0 0 24 0 39
S 0 0 15 1 15 1 1 15 2 30
S 0 0 15 1 15 4 1 15 5 31
S 0 0 15 4 15 4 4 16 8 31
S 0 0 15 15 1 0 1 15 1 15
S 0 0 16 0 1 16 1 0 1 32
S 0 0 16 0 17 0 0 18 0 34
S 0 0 16 1 16 1 1 16 2 32
S 0 0 16 1 16 7 1 16 8 35
S 0 0 16 16 1 0 1 16 1 16
S 0 0 16 17 8 1 19 22 9 20
S 0 0 17 0 1 17 1 0 1 34
S 0 0 17 0 18 0 0 19 0 36
S 0 0 17 1 17 1 1 17 2 34
S 0 0 17 17 1 0 1 17 1 17
S 0 0 18 0 1 18 1 0 1 36
S 0 0 18 0 19 0 0 20 0 38
S 0 0 18 1 18 1 1 18 2 36
S 0 0 18 17 6 1 3 18 6 20
S 0 0 18 18 1 0 1 18 1 18
S 0 0 19 0 1 19 1 0 1 38
S 0 0 19 0 20 0 0 21 0 40
S 0 0 19 1 19 1 1 19 2 38
S 0 0 19 19 1 0 1 19 1 19
S 0 0 20 0 21 0 0 22 0 42
S 0 0 20 1 20 1 1 20 2 40
S 0 0 20 6 15 6 1 13 9 33
S 0 0 20 20 1 0 1 20 1 20
S 0 0 21 21 1 0 1 21 1 21
S 0 0 22 22 1 0 1 22 1 22
S 0 0 23 23 1 0 1 23 1 23
S 0 0 24 24 1 0 1 24 1 24
S 0 0 25 25 1 0 1 25 1 25
S 0 0 26 26 1 0 1 26 1 26
S 0 0 27 27 1 0 1 27 1 27
S 0 0 28 28 1 0 1 28 1 28
S 0 0 29 29 1 0 1 29 1 29
S 0 1 1 1 1 2 0 2 2 3
S 0 1 1 1 2 2 0 5 2 6
S 0 1 1 1 3 2 8 2 8 5
S 0 1 1 2 2 3 2 6 5 8
S 0 1 1 2 2 4 3 5 8 12
S 0 1 1 2 3 3 3 10 6 12
S 0 1 1 2 4 3 14 6 15 10
S 0 1 1 2 4 4 9 11 14 18
S 0 1 1 3 2 4 10 3 12 8
S 0 1 1 3 3 4 6 12 10 15
S 0 1 1 3 3 6 8 10 18 27
S 0 1 1 3 4 4 8 17 12 20
S 0 1 1 3 5 4 22 12 24 17
S 0 1 1 4 3 5 17 8 20 14
S 0 1 1 4 4 5 12 20 17 24
S 0 1 2 1 5 2 0 13 2 15
S 0 1 2 2 2 4 0 4 5 9
S 0 1 2 2 3 4 5 4 8 10
S 0 1 2 2 3 6 9 2 12 18
S 0 1 2 2 3 9 3 5 15 39
S 0 1 2 3 3 3 6 6 7 7
S 0 1 2 3 3 6 0 9 10 19
S 0 1 2 3 5 5 10 12 15 19
S 0 1 2 3 7 1 10 24 3 25
S 0 1 2 4 4 6 8 12 15 20
S 0 1 2 4 4 8 0 16 17 33
S 0 1 2 6 5 2 25 18 12 10
S 0 1 2 8 2 6 20 24 3 20
S 0 1 3 1 2 4 2 1 4 8
S 0 1 3 2 5 5 5 8 10 16
S 0 1 3 2 8 4 5 21 10 26
S 0 1 3 3 3 6 0 6 8 15
S 0 1 3 5 2 4 2 9 4 8
S 0 1 3 6 2 4 7 11 4 8
S 0 1 3 6 4 4 13 13 10 10
S 0 1 3 7 2 4 14 13 4 8
S 0 1 3 8 2 4 23 15 4 8
S 0 1 3 9 2 4 34 17 4 8
S 0 1 4 1 3 5 2 2 5 11
S 0 1 4 1 7 3 2 12 5 17
S 0 1 4 2 7 6 5 12 12 22
S 0 1 4 4 4 8 0 8 11 21
S 0 1 4 6 2 2 8 8 3 5
S 0 1 5 1 4 6 2 3 6 14
S 0 1 5 1 9 8 2 16 14 31
S 0 1 5 1 13 2 0 34 2 39
S 0 1 5 2 9 7 5 16 14 28
S 0 1 5 5 5 10 0 10 14 27
S 0 1 6 1 5 7 2 4 7 17
S 0 1 6 4 8 2 8 12 7 16
S 0 1 6 6 6 12 0 12 17 33
S 0 1 6 8 4 4 8 12 7 10
S 0 1 6 12 4 2 40 20 7 8
S 0 1 7 1 6 8 2 5 8 20
S 0 1 8 1 7 9 2 6 9 23
S 0 1 8 12 2 4 20 16 3 10
S 0 1 9 1 8 10 2 7 10 26
S 0 1 10 1 9 11 2 8 11 29
S 0 1 10 2 6 12 0 4 9 27
S 0 1 11 1 10 12 2 9 12 32
S 0 1 12 1 11 13 2 10 13 35
S 0 2 2 2 3 6 3 5 9 15
S 0 2 2 2 5 6 7 9 13 19
S 0 2 2 2 7 6 22 6 24 20
S 0 2 2 3 4 5 5 9 9 13
S 0 2 2 3 6 5 15 9 17 15
S 0 2 2 4 3 8 10 4 16 22
S 0 2 2 4 5 8 9 13 19 27
S 0 2 2 5 4 7 15 7 19 15
S 0 2 2 5 6 7 13 19 19 25
S 0 2 3 2 4 4 7 3 8 8
S 0 2 3 3 7 7 5 17 14 26
S 0 2 3 3 7 9 17 9 24 30
S 0 2 3 4 4 4 7 7 8 8
S 0 2 3 4 5 8 4 12 14 23
S 0 2 3 4 5 10 10 8 20 31
S 0 2 3 6 4 4 11 11 8 8
S 0 2 3 6 6 6 15 15 16 16
S 0 2 3 8 4 4 19 15 8 8
S 0 2 3 10 4 4 31 19 8 8
S 0 2 4 2 3 6 0 4 6 12
S 0 2 4 2 3 10 4 2 10 26
S 0 2 4 2 7 6 4 12 10 20
S 0 2 4 3 6 9 8 8 16 25
S 0 2 4 3 6 11 12 6 20 33
S 0 2 4 4 3 2 4 5 4 5
S 0 2 4 6 9 4 18 21 14 21
S 0 2 5 2 4 12 4 3 12 32
S 0 2 5 4 8 8 9 13 16 24
S 0 2 5 6 8 4 14 15 12 16
S 0 2 6 2 5 14 4 4 14 38
S 0 2 6 8 5 4 10 12 8 10
S 0 2 6 9 8 7 17 19 17 19
S 0 2 6 12 5 8 17 23 11 17
S 0 2 7 6 6 4 6 9 8 12
S 0 2 8 3 6 15 0 6 14 37
S 0 2 10 6 7 2 4 8 6 14
S 0 2 10 9 6 3 5 11 7 13
S 0 2 12 5 10 9 4 10 12 25
S 0 3 3 3 8 6 22 5 22 14
S 0 3 3 4 6 4 4 16 3 17
S 0 3 3 4 6 4 5 15 4 16
S 0 3 3 4 6 4 6 14 5 15
S 0 3 3 4 6 4 7 13 6 14
S 0 3 3 4 6 4 8 12 7 13
S 0 3 3 4 6 4 9 11 8 12
S 0 3 3 4 6 4 10 10 9 11
S 0 3 3 4 6 5 8 12 9 14
S 0 3 3 4 6 7 8 12 13 18
S 0 3 3 4 6 8 8 12 15 21
S 0 3 3 4 6 10 8 12 19 29
S 0 3 3 5 6 8 10 13 16 20
S 0 3 3 7 6 8 22 9 24 12
S 0 3 4 3 7 9 6 12 15 25
S 0 3 4 8 4 6 8 16 5 13
S 0 3 5 6 7 7 11 12 14 16
S 0 3 6 3 5 12 8 3 14 27
S 0 3 6 3 7 12 12 5 18 29
S 0 3 6 4 6 10 4 8 13 22
S 0 3 6 4 9 7 9 13 13 21
S 0 3 6 4 12 4 8 24 7 29
S 0 3 6 8 6 4 12 12 9 10
S 0 3 7 4 14 3 8 28 5 34
S 0 3 9 4 6 8 2 6 9 17
S 0 3 9 10 6 4 9 13 8 12
S 0 3 9 12 8 9 12 20 15 20
S 0 3 12 10 9 11 3 15 15 25
S 0 4 4 4 7 12 8 12 20 32
S 0 4 4 5 6 7 8 11 11 14
S 0 4 4 5 6 9 9 10 15 18
S 0 4 4 5 8 7 12 14 14 18
S 0 4 4 5 8 9 11 15 17 23
S 0 4 4 5 10 7 30 5 29 12
S 0 4 4 7 6 9 18 7 21 12
S 0 4 4 7 6 11 17 8 23 20
S 0 4 4 7 8 9 14 18 18 22
S 0 4 5 4 7 8 0 16 8 21
S 0 4 5 4 8 8 0 19 8 24
S 0 4 6 5 10 5 11 16 10 20
S 0 4 6 6 5 4 7 8 7 8
S 0 4 6 8 7 4 14 12 10 10
S 0 4 6 8 7 10 5 18 13 22
S 0 4 7 4 5 8 0 8 8 15
S 0 4 7 5 9 10 11 11 17 23
S 0 4 7 6 9 4 12 12 10 15
S 0 4 7 11 9 6 21 19 15 15
S 0 4 8 7 8 9 8 12 14 19
S 0 4 8 14 7 6 23 21 11 13
S 0 4 12 11 8 5 8 14 10 16
S 0 4 16 5 12 9 6 10 12 27
S 0 4 16 7 14 5 9 14 11 27
S 0 5 6 6 7 9 11 9 15 15
S 0 5 7 5 7 10 0 14 10 21
S 0 5 7 5 9 6 12 10 12 15
S 0 5 10 11 5 6 4 15 6 13
S 0 5 14 8 10 12 4 12 15 26
S 0 5 17 7 10 6 4 9 10 22
S 0 6 8 6 9 12 0 19 12 27
S 0 6 8 8 7 6 10 11 10 11
S 0 6 9 6 7 9 5 10 11 16
S 0 6 9 6 8 12 0 15 12 24
S 0 6 9 7 9 13 5 15 16 26
S 0 6 11 12 9 6 14 16 12 15
S 0 6 12 7 6 7 0 10 8 15
S 0 6 14 13 10 7 11 17 13 19
S 0 7 8 9 9 9 14 14 15 15
S 0 8 10 10 9 8 13 14 13 14
S 0 8 16 13 8 9 1 18 10 20
S 0 9 18 10 9 10 1 14 12 22
S 1 0 0 0 1 1 1 0 1 1
S 1 0 0 0 1 1 1 1 2 3
S 1 0 0 0 1 1 1 2 3 5
S 1 0 0 0 1 1 1 3 4 7
S 1 0 0 0 1 1 1 4 5 9
S 1 0 0 0 1 1 1 5 6 11
S 1 0 0 0 1 1 1 6 7 13
S 1 0 0 0 1 1 1 7 8 15
S 1 0 0 0 1 1 1 8 9 17
S 1 0 0 0 1 1 1 9 10 19
S 1 0 0 0 1 1 1 10 11 21
S 1 0 0 0 1 1 1 11 12 23
S 1 0 0 0 1 1 1 12 13 25
S 1 0 0 0 1 1 1 13 14 27
S 1 0 0 0 1 1 1 14 15 29
S 1 0 0 0 1 1 1 15 16 31
S 1 0 0 0 1 1 1 16 17 33
S 1 0 0 0 1 1 1 17 18 35
S 1 0 0 0 1 1 1 18 19 37
S 1 0 0 0 1 1 2 0 2 2
S 1 0 0 0 1 1 2 1 3 4
S 1 0 0 0 1 1 2 2 4 6
S 1 0 0 0 1 1 2 3 5 8
S 1 0 0 0 1 1 2 4 6 10
S 1 0 0 0 1 1 2 5 7 12
S 1 0 0 0 1 1 2 6 8 14
S 1 0 0 0 1 1 2 7 9 16
S 1 0 0 0 1 1 2 8 10 18
S 1 0 0 0 1 1 2 9 11 20
S 1 0 0 0 1 1 2 10 12 22
S 1 0 0 0 1 1 2 11 13 24
S 1 0 0 0 1 1 2 12 14 26
S 1 0 0 0 1 1 2 13 15 28
S 1 0 0 0 1 1 2 14 16 30
S 1 0 0 0 1 1 2 15 17 32
S 1 0 0 0 1 1 2 16 18 34
S 1 0 0 0 1 1 2 17 19 36
S 1 0 0 0 1 1 2 18 20 38
S 1 0 0 0 1 1 3 0 3 3
S 1 0 0 0 1 1 3 1 4 5
S 1 0 0 0 1 1 3 2 5 7
S 1 0 0 0 1 1 3 3 6 9
S 1 0 0 0 1 1 3 4 7 11
S 1 0 0 0 1 1 3 5 8 13
S 1 0 0 0 1 1 3 6 9 15
S 1 0 0 0 1 1 3 7 10 17
S 1 0 0 0 1 1 3 8 11 19
S 1 0 0 0 1 1 3 9 12 21
S 1 0 0 0 1 1 3 10 13 23
S 1 0 0 0 1 1 3 11 14 25
S 1 0 0 0 1 1 3 12 15 27
S 1 0 0 0 1 1 3 13 16 29
S 1 0 0 0 1 1 3 14 17 31
S 1 0 0 0 1 1 3 15 18 33
S 1 0 0 0 1 1 3 16 19 35
S 1 0 0 0 1 1 3 17 20 37
S 1 0 0 0 1 1 4 0 4 4
S 1 0 0 0 1 1 4 1 5 6
S 1 0 0 0 1 1 4 2 6 8
S 1 0 0 0 1 1 4 3 7 10
S 1 0 0 0 1 1 4 4 8 12
S 1 0 0 0 1 1 4 5 9 14
S 1 0 0 0 1 1 4 6 10 16
S 1 0 0 0 1 1 4 7 11 18
S 1 0 0 0 1 1 4 8 12 20
S 1 0 0 0 1 1 4 9 13 22
S 1 0 0 0 1 1 4 10 14 24
S 1 0 0 0 1 1 4 11 15 26
S 1 0 0 0 1 1 4 12 16 28
S 1 0 0 0 1 1 4 13 17 30
S 1 0 0 0 1 1 4 14 18 32
S 1 0 0 0 1 1 4 15 19 34
S 1 0 0 0 1 1 4 16 20 36
S 1 0 0 0 1 1 5 0 5 5
S 1 0 0 0 1 1 5 1 6 7
S 1 0 0 0 1 1 5 2 7 9
S 1 0 0 0 1 1 5 3 8 11
S 1 0 0 0 1 1 5 4 9 13
S 1 0 0 0 1 1 5 5 10 15
S 1 0 0 0 1 1 5 6 11 17
S 1 0 0 0 1 1 5 7 12 19
S 1 0 0 0 1 1 5 8 13 21
S 1 0 0 0 1 1 5 9 14 23
S 1 0 0 0 1 1 5 10 15 25
S 1 0 0 0 1 1 5 11 16 27
S 1 0 0 0 1 1 5 12 17 29
S 1 0 0 0 1 1 5 13 18 31
S 1 0 0 0 1 1 5 14 19 33
S 1 0 0 0 1 1 5 15 20 35
S 1 0 0 0 1 1 5 16 21 37
S 1 0 0 0 1 1 6 0 6 6
S 1 0 0 0 1 1 6 1 7 8
S 1 0 0 0 1 1 6 2 8 10
S 1 0 0 0 1 1 6 3 9 12
S 1 0 0 0 1 1 6 4 10 14
S 1 0 0 0 1 1 6 5 11 16
S 1 0 0 0 1 1 6 6 12 18
S 1 0 0 0 1 1 6 7 13 20
S 1 0 0 0 1 1 6 8 14 22
S 1 0 0 0 1 1 6 9 15 24
S 1 0 0 0 1 1 6 10 16 26
S 1 0 0 0 1 1 6 11 17 28
S 1 0 0 0 1 1 6 12 18 30
S 1 0 0 0 1 1 6 13 19 32
S 1 0 0 0 1 1 6 14 20 34
S 1 0 0 0 1 1 6 15 21 36
S 1 0 0 0 1 1 7 0 7 7
S 1 0 0 0 1 1 7 1 8 9
S 1 0 0 0 1 1 7 2 9 11
S 1 0 0 0 1 1 7 3 10 13
S 1 0 0 0 1 1 7 4 11 15
S 1 0 0 0 1 1 7 5 12 17
S 1 0 0 0 1 1 7 6 13 19
S 1 0 0 0 1 1 7 7 14 21
S 1 0 0 0 1 1 7 8 15 23
S 1 0 0 0 1 1 7 9 16 25
S 1 0 0 0 1 1 7 10 17 27
S 1 0 0 0 1 1 7 11 18 29
S 1 0 0 0 1 1 7 12 19 31
S 1 0 0 0 1 1 7 13 20 33
S 1 0 0 0 1 1 7 14 21 35
S 1 0 0 0 1 1 7 15 22 37
S 1 0 0 0 1 1 8 0 8 8
S 1 0 0 0 1 1 8 1 9 10
S 1 0 0 0 1 1 8 2 10 12
S 1 0 0 0 1 1 8 3 11 14
S 1 0 0 0 1 1 8 4 12 16
S 1 0 0 0 1 1 8 5 13 18
S 1 0 0 0 1 1 8 6 14 20
S 1 0 0 0 1 1 8 7 15 22
S 1 0 0 0 1 1 8 8 16 24
S 1 0 0 0 1 1 8 9 17 26
S 1 0 0 0 1 1 8 10 18 28
S 1 0 0 0 1 1 8 11 19 30
S 1 0 0 0 1 1 8 12 20 32
S 1 0 0 0 1 1 8 13 21 34
S 1 0 0 0 1 1 8 14 22 36
S 1 0 0 0 1 1 9 0 9 9
S 1 0 0 0 1 1 9 1 10 11
S 1 0 0 0 1 1 9 2 11 13
S 1 0 0 0 1 1 9 3 12 15
S 1 0 0 0 1 1 9 4 13 17
S 1 0 0 0 1 1 9 5 14 19
S 1 0 0 0 1 1 9 6 15 21
S 1 0 0 0 1 1 9 7 16 23
S 1 0 0 0 1 1 9 8 17 25
S 1 0 0 0 1 1 9 9 18 27
S 1 0 0 0 1 1 9 10 19 29
S 1 0 0 0 1 1 9 11 20 31
S 1 0 0 0 1 1 9 12 21 33
S 1 0 0 0 1 1 9 13 22 35
S 1 0 0 0 1 1 10 0 10 10
S 1 0 0 0 1 1 10 1 11 12
S 1 0 0 0 1 1 10 2 12 14
S 1 0 0 0 1 1 10 3 13 16
S 1 0 0 0 1 1 10 4 14 18
S 1 0 0 0 1 1 10 5 15 20
S 1 0 0 0 1 1 10 6 16 22
S 1 0 0 0 1 1 10 7 17 24
S 1 0 0 0 1 1 10 8 18 26
S 1 0 0 0 1 1 10 9 19 28
S 1 0 0 0 1 1 10 10 20 30
S 1 0 0 0 1 1 10 11 21 32
S 1 0 0 0 1 1 10 12 22 34
S 1 0 0 0 1 1 10 13 23 36
S 1 0 0 0 1 1 11 0 11 11
S 1 0 0 0 1 1 11 1 12 13
S 1 0 0 0 1 1 11 2 13 15
S 1 0 0 0 1 1 11 3 14 17
S 1 0 0 0 1 1 11 4 15 19
S 1 0 0 0 1 1 11 5 16 21
S 1 0 0 0 1 1 11 6 17 23
S 1 0 0 0 1 1 11 7 18 25
S 1 0 0 0 1 1 11 8 19 27
S 1 0 0 0 1 1 11 9 20 29
S 1 0 0 0 1 1 11 10 21 31
S 1 0 0 0 1 1 11 11 22 33
S 1 0 0 0 1 1 11 12 23 35
S 1 0 0 0 1 1 12 0 12 12
S 1 0 0 0 1 1 12 1 13 14
S 1 0 0 0 1 1 12 2 14 16
S 1 0 0 0 1 1 12 3 15 18
S 1 0 0 0 1 1 12 4 16 20
S 1 0 0 0 1 1 12 5 17 22
S 1 0 0 0 1 1 12 6 18 24
S 1 0 0 0 1 1 12 7 19 26
S 1 0 0 0 1 1 12 8 20 28
S 1 0 0 0 1 1 12 9 21 30
S 1 0 0 0 1 1 12 10 22 32
S 1 0 0 0 1 1 12 11 23 34
S 1 0 0 0 1 1 12 12 24 36
S 1 0 0 0 1 1 13 0 13 13
S 1 0 0 0 1 1 13 1 14 15
S 1 0 0 0 1 1 13 2 15 17
S 1 0 0 0 1 1 13 3 16 19
S 1 0 0 0 1 1 13 4 17 21
S 1 0 0 0 1 1 13 5 18 23
S 1 0 0 0 1 1 13 6 19 25
S 1 0 0 0 1 1 13 7 20 27
S 1 0 0 0 1 1 13 8 21 29
S 1 0 0 0 1 1 13 9 22 31
S 1 0 0 0 1 1 13 10 23 33
S 1 0 0 0 1 1 13 11 24 35
S 1 0 0 0 1 1 14 0 14 14
S 1 0 0 0 1 1 14 1 15 16
S 1 0 0 0 1 1 14 2 16 18
S 1 0 0 0 1 1 14 3 17 20
S 1 0 0 0 1 1 14 4 18 22
S 1 0 0 0 1 1 14 5 19 24
S 1 0 0 0 1 1 14 6 20 26
S 1 0 0 0 1 1 14 7 21 28
S 1 0 0 0 1 1 14 8 22 30
S 1 0 0 0 1 1 14 9 23 32
S 1 0 0 0 1 1 14 10 24 34
S 1 0 0 0 1 1 15 0 15 15
S 1 0 0 0 1 1 15 1 16 17
S 1 0 0 0 1 1 15 2 17 19
S 1 0 0 0 1 1 15 3 18 21
S 1 0 0 0 1 1 15 4 19 23
S 1 0 0 0 1 1 15 5 20 25
S 1 0 0 0 1 1 15 6 21 27
S 1 0 0 0 1 1 15 7 22 29
S 1 0 0 0 1 1 15 8 23 31
S 1 0 0 0 1 1 15 9 24 33
S 1 0 0 0 1 1 15 10 25 35
S 1 0 0 0 1 1 16 0 16 16
S 1 0 0 0 1 1 16 1 17 18
S 1 0 0 0 1 1 16 2 18 20
S 1 0 0 0 1 1 16 3 19 22
S 1 0 0 0 1 1 16 4 20 24
S 1 0 0 0 1 1 16 5 21 26
S 1 0 0 0 1 1 16 6 22 28
S 1 0 0 0 1 1 16 7 23 30
S 1 0 0 0 1 1 16 8 24 32
S 1 0 0 0 1 1 16 9 25 34
S 1 0 0 0 1 1 17 0 17 17
S 1 0 0 0 1 1 17 1 18 19
S 1 0 0 0 1 1 17 2 19 21
S 1 0 0 0 1 1 17 3 20 23
S 1 0 0 0 1 1 17 4 21 25
S 1 0 0 0 1 1 17 5 22 27
S 1 0 0 0 1 1 17 6 23 29
S 1 0 0 0 1 1 17 7 24 31
S 1 0 0 0 1 1 17 8 25 33
S 1 0 0 0 1 1 18 0 18 18
S 1 0 0 0 1 1 18 1 19 20
S 1 0 0 0 1 1 18 2 20 22
S 1 0 0 0 1 1 18 3 21 24
S 1 0 0 0 1 1 18 4 22 26
S 1 0 0 0 1 1 18 5 23 28
S 1 0 0 0 1 1 18 6 24 30
S 1 0 0 0 1 1 18 7 25 32
S 1 0 0 0 1 1 18 8 26 34
S 1 0 0 0 1 1 19 0 19 19
S 1 0 0 0 1 1 19 1 20 21
S 1 0 0 0 1 1 19 2 21 23
S 1 0 0 0 1 1 19 3 22 25
S 1 0 0 0 1 1 19 4 23 27
S 1 0 0 0 1 1 19 5 24 29
S 1 0 0 0 1 1 19 6 25 31
S 1 0 0 0 1 1 19 7 26 33
S 1 0 0 0 1 1 20 0 20 20
S 1 0 0 0 1 1 20 1 21 22
S 1 0 0 0 1 1 20 2 22 24
S 1 0 0 0 1 1 20 3 23 26
S 1 0 0 0 1 1 20 4 24 28
S 1 0 0 0 1 1 20 5 25 30
S 1 0 0 0 1 1 20 6 26 32
S 1 0 0 0 1 1 20 7 27 34
S 1 0 0 0 1 1 21 0 21 21
S 1 0 0 0 1 1 21 1 22 23
S 1 0 0 0 1 1 21 2 23 25
S 1 0 0 0 1 1 21 3 24 27
S 1 0 0 0 1 1 21 4 25 29
S 1 0 0 0 1 1 21 5 26 31
S 1 0 0 0 1 1 21 6 27 33
S 1 0 0 0 1 1 22 0 22 22
S 1 0 0 0 1 1 22 1 23 24
S 1 0 0 0 1 1 22 2 24 26
S 1 0 0 0 1 1 22 3 25 28
S 1 0 0 0 1 1 22 4 26 30
S 1 0 0 0 1 1 22 5 27 32
S 1 0 0 0 1 1 23 0 23 23
S 1 0 0 0 1 1 23 1 24 25
S 1 0 0 0 1 1 23 2 25 27
S 1 0 0 0 1 1 23 3 26 29
S 1 0 0 0 1 1 23 4 27 31
S 1 0 0 0 1 1 23 5 28 33
S 1 0 0 0 1 1 24 0 24 24
S 1 0 0 0 1 1 24 1 25 26
S 1 0 0 0 1 1 24 2 26 28
S 1 0 0 0 1 1 24 3 27 30
S 1 0 0 0 1 1 24 4 28 32
S 1 0 0 0 1 1 25 0 25 25
S 1 0 0 0 1 1 25 1 26 27
S 1 0 0 0 1 1 25 2 27 29
S 1 0 0 0 1 1 25 3 28 31
S 1 0 0 0 1 1 25 4 29 33
S 1 0 0 0 1 1 26 0 26 26
S 1 0 0 0 1 1 26 1 27 28
S 1 0 0 0 1 1 26 2 28 30
S 1 0 0 0 1 1 26 3 29 32
S 1 0 0 0 1 1 27 0 27 27
S 1 0 0 0 1 1 27 1 28 29
S 1 0 0 0 1 1 27 2 29 31
S 1 0 0 0 1 1 28 0 28 28
S 1 0 0 0 1 1 28 1 29 30
S 1 0 0 0 1 1 28 2 30 32
S 1 0 0 0 1 1 29 0 29 29
S 1 0 0 0 1 1 29 1 30 31
S 1 0 0 0 1 1 30 0 30 30
S 1 0 0 0 1 1 31 0 31 31
S 1 0 1 0 1 3 2 0 2 7
S 1 0 1 0 1 4 3 0 3 13
S 1 0 1 0 1 5 4 0 4 21
S 1 0 1 0 1 6 5 0 5 31
S 1 0 1 0 1 7 6 0 6 43
S 1 0 1 0 1 8 7 0 7 57
S 1 0 1 0 2 6 1 3 10 34
S 1 0 1 1 1 2 1 0 2 3
S 1 0 1 1 1 3 2 0 3 7
S 1 0 1 1 1 4 3 0 4 13
S 1 0 1 1 1 5 4 0 5 21
S 1 0 1 1 1 6 5 0 6 31
S 1 0 1 1 1 7 6 0 7 43
S 1 0 1 1 2 0 1 3 0 4
S 1 0 1 1 2 2 2 3 4 6
S 1 0 1 1 2 4 3 3 8 16
S 1 0 1 1 2 6 4 3 12 34
S 1 0 1 1 3 2 3 8 6 11
S 1 0 1 1 3 5 4 8 15 29
S 1 0 1 1 4 2 4 15 8 18
S 1 0 1 1 5 2 5 24 10 27
S 1 0 1 2 1 1 2 2 2 1
S 1 0 1 2 1 2 1 2 3 3
S 1 0 1 2 1 3 0 2 4 7
S 1 0 1 2 2 0 6 5 2 4
S 1 0 1 2 2 2 5 5 6 6
S 1 0 1 2 2 4 4 5 10 16
S 1 0 1 2 2 6 3 5 14 34
S 1 0 1 2 3 0 9 10 3 9
S 1 0 1 2 3 3 8 10 12 15
S 1 0 1 2 3 6 7 10 21 39
S 1 0 1 2 4 0 12 17 4 16
S 1 0 1 2 4 4 11 17 20 28
S 1 0 1 2 5 0 15 26 5 25
S 1 0 1 3 1 0 17 6 2 1
S 1 0 1 3 1 1 12 6 3 1
S 1 0 1 3 1 2 7 6 4 3
S 1 0 1 3 1 3 2 6 5 7
S 1 0 1 3 2 0 16 9 4 4
S 1 0 1 3 2 2 11 9 8 6
S 1 0 1 3 2 4 6 9 12 16
S 1 0 1 3 2 6 1 9 16 34
S 1 0 1 3 3 0 19 14 6 9
S 1 0 1 3 3 3 14 14 15 15
S 1 0 1 3 4 0 23 21 8 16
S 1 0 1 4 1 0 47 12 3 1
S 1 0 1 4 1 1 36 12 4 1
S 1 0 1 4 1 2 25 12 5 3
S 1 0 1 4 1 3 14 12 6 7
S 1 0 1 4 1 4 3 12 7 13
S 1 0 1 4 2 0 34 15 6 4
S 1 0 1 4 2 2 23 15 10 6
S 1 0 1 4 2 4 12 15 14 16
S 1 0 1 4 2 6 1 15 18 34
S 1 0 1 4 3 2 27 20 15 11
S 1 0 1 5 1 3 42 20 7 7
S 1 0 1 5 1 4 23 20 8 13
S 1 0 1 5 1 5 4 20 9 21
S 1 0 1 5 2 4 25 23 16 16
S 1 0 1 6 1 6 5 30 11 31
S 1 0 2 0 1 5 2 0 2 12
S 1 0 2 0 1 7 3 0 3 23
S 1 0 2 0 1 9 4 0 4 38
S 1 0 2 1 1 8 2 0 4 30
S 1 0 2 1 1 10 3 0 5 47
S 1 0 2 1 3 2 1 4 3 7
S 1 0 2 1 3 8 2 4 12 34
S 1 0 2 1 5 0 2 12 0 14
S 1 0 2 2 3 3 3 5 6 9
S 1 0 2 2 3 9 2 5 15 42
S 1 0 2 2 7 1 10 25 7 26
S 1 0 2 3 1 0 4 3 1 2
S 1 0 2 3 3 0 8 7 3 6
S 1 0 2 3 3 6 3 7 12 21
S 1 0 2 4 1 1 12 6 2 2
S 1 0 2 4 1 3 1 6 3 5
S 1 0 2 4 3 5 6 10 12 16
S 1 0 2 4 5 3 17 18 15 17
S 1 0 2 5 1 0 42 10 2 2
S 1 0 2 5 1 2 23 10 3 3
S 1 0 2 5 1 4 4 10 4 8
S 1 0 2 5 3 0 26 14 6 6
S 1 0 2 5 3 6 7 14 15 21
S 1 0 2 5 5 0 30 22 10 14
S 1 0 2 6 1 3 37 15 4 5
S 1 0 2 6 1 5 8 15 5 12
S 1 0 2 6 3 3 27 19 12 9
S 1 0 2 7 1 6 13 21 6 17
S 1 0 2 8 1 7 19 28 7 23
S 1 0 3 0 1 7 2 0 2 17
S 1 0 3 0 1 10 3 0 3 33
S 1 0 3 1 2 6 0 1 4 14
S 1 0 3 1 2 12 1 1 8 48
S 1 0 3 1 4 6 1 5 8 18
S 1 0 3 1 5 0 1 8 0 11
S 1 0 3 1 7 3 2 16 7 21
S 1 0 3 1 10 0 3 33 0 36
S 1 0 3 3 4 4 4 7 8 12
S 1 0 3 3 8 4 12 23 16 28
S 1 0 3 4 1 0 5 4 1 3
S 1 0 3 4 2 0 6 5 2 4
S 1 0 3 4 4 0 10 9 4 8
S 1 0 3 4 5 3 10 12 10 13
S 1 0 3 4 8 0 19 25 8 24
S 1 0 3 6 1 1 34 10 2 3
S 1 0 3 6 1 4 5 10 3 7
S 1 0 3 6 2 4 8 11 6 8
S 1 0 3 6 4 4 15 15 12 12
S 1 0 3 7 1 3 38 14 3 5
S 1 0 3 7 2 0 46 15 4 4
S 1 0 3 7 2 6 5 15 8 14
S 1 0 3 7 4 0 36 19 8 8
S 1 0 3 9 1 7 26 24 5 17
S 1 0 3 10 1 9 6 30 6 27
S 1 0 4 0 1 9 2 0 2 22
S 1 0 4 0 1 13 3 0 3 43
S 1 0 4 1 3 8 0 2 6 20
S 1 0 4 1 5 12 1 6 15 43
S 1 0 4 4 5 5 5 9 10 15
S 1 0 4 5 1 0 6 5 1 4
S 1 0 4 5 3 0 8 7 3 6
S 1 0 4 5 5 0 12 11 5 10
S 1 0 4 8 1 5 13 14 3 9
S 1 0 5 0 1 11 2 0 2 27
S 1 0 5 1 4 10 0 3 8 26
S 1 0 5 3 5 3 2 6 5 11
S 1 0 5 3 5 8 1 6 10 21
S 1 0 5 3 5 13 0 6 15 41
S 1 0 5 4 7 7 6 12 14 23
S 1 0 5 5 4 6 0 7 8 14
S 1 0 5 5 6 6 6 11 12 18
S 1 0 5 6 1 0 7 6 1 5
S 1 0 5 6 4 0 10 9 4 8
S 1 0 5 6 6 0 14 13 6 12
S 1 0 5 7 2 4 0 9 4 8
S 1 0 5 8 5 3 18 16 10 11
S 1 0 5 8 5 8 7 16 15 21
S 1 0 5 9 2 2 34 15 4 6
S 1 0 5 10 1 6 25 18 3 11
S 1 0 6 0 1 13 2 0 2 32
S 1 0 6 1 5 12 0 4 10 32
S 1 0 6 4 7 3 5 10 7 15
S 1 0 6 6 5 7 1 9 10 17
S 1 0 6 6 7 7 7 13 14 21
S 1 0 6 7 1 0 8 7 1 6
S 1 0 6 7 5 0 12 11 5 10
S 1 0 6 7 7 0 16 15 7 14
S 1 0 6 9 1 4 8 12 2 8
S 1 0 6 9 5 10 1 16 15 25
S 1 0 6 10 1 3 47 15 2 7
S 1 0 6 12 1 7 41 22 3 13
S 1 0 7 0 1 15 2 0 2 37
S 1 0 7 1 6 14 0 5 12 38
S 1 0 7 7 6 8 2 11 12 20
S 1 0 7 7 8 8 8 15 16 24
S 1 0 7 8 1 0 9 8 1 7
S 1 0 7 8 6 0 14 13 6 12
S 1 0 7 8 8 0 18 17 8 16
S 1 0 7 10 3 5 6 14 6 11
S 1 0 7 12 3 3 38 20 6 9
S 1 0 8 0 1 17 2 0 2 42
S 1 0 8 1 13 0 1 21 0 29
S 1 0 8 8 7 9 3 13 14 23
S 1 0 8 9 1 0 10 9 1 8
S 1 0 8 9 3 0 9 10 3 9
S 1 0 8 9 7 0 16 15 7 14
S 1 0 8 9 9 0 20 19 9 18
S 1 0 9 0 1 19 2 0 2 47
S 1 0 9 9 8 10 4 15 16 26
S 1 0 9 10 1 0 11 10 1 9
S 1 0 9 10 8 0 18 17 8 16
S 1 0 9 10 10 0 22 21 10 20
S 1 0 9 13 4 6 12 19 8 14
S 1 0 10 11 1 0 12 11 1 10
S 1 0 10 11 9 0 20 19 9 18
S 1 0 10 13 5 8 2 18 10 18
S 1 0 11 4 11 4 3 12 7 23
S 1 0 11 8 11 8 7 16 15 27
S 1 0 11 12 1 0 13 12 1 11
S 1 0 11 12 10 0 22 21 10 20
S 1 0 11 16 5 7 18 24 10 17
S 1 0 12 12 7 1 10 15 7 16
S 1 0 12 13 1 0 14 13 1 12
S 1 0 13 14 1 0 15 14 1 13
S 1 0 14 15 1 0 16 15 1 14
S 1 0 15 16 1 0 17 16 1 15
S 1 0 15 16 4 0 12 17 4 16
S 1 0 16 16 7 1 9 18 7 19
S 1 0 16 17 1 0 18 17 1 16
S 1 0 17 18 1 0 19 18 1 17
S 1 0 18 19 1 0 20 19 1 18
S 1 0 19 20 1 0 21 20 1 19
S 1 0 20 21 1 0 22 21 1 20
S 1 0 21 22 1 0 23 22 1 21
S 1 0 22 23 1 0 24 23 1 22
S 1 1 1 1 2 2 1 3 2 4
S 1 1 1 2 1 2 0 3 1 2
S 1 1 1 2 1 2 1 2 2 1
S 1 1 1 2 1 3 2 1 4 3
S 1 1 1 2 1 4 2 1 5 8
S 1 1 1 2 1 5 2 1 6 15
S 1 1 1 2 1 6 2 1 7 24
S 1 1 1 2 1 7 2 1 8 35
S 1 1 1 2 1 8 2 1 9 48
S 1 1 1 2 2 3 0 6 3 7
S 1 1 1 2 2 4 1 5 6 10
S 1 1 1 2 3 3 4 7 6 9
S 1 1 1 2 3 4 3 8 8 13
S 1 1 1 2 4 4 11 7 14 14
S 1 1 1 2 4 5 8 10 15 21
S 1 1 1 2 5 6 15 12 24 31
S 1 1 1 3 2 4 5 5 8 8
S 1 1 1 3 3 4 3 12 7 14
S 1 1 1 3 3 6 5 10 15 24
S 1 1 1 3 4 4 9 13 12 16
S 1 1 1 3 4 6 7 15 18 28
S 1 1 1 3 5 4 29 2 29 8
S 1 1 1 4 2 6 14 2 17 17
S 1 1 1 4 2 8 13 3 20 40
S 1 1 1 4 3 5 10 11 14 15
S 1 1 1 4 3 6 11 10 18 21
S 1 1 1 4 4 5 8 20 13 23
S 1 1 1 4 4 6 10 18 19 27
S 1 1 1 5 3 6 25 4 27 12
S 1 1 2 1 3 2 1 4 2 6
S 1 1 2 1 3 5 7 1 8 12
S 1 1 2 2 2 2 2 2 3 3
S 1 1 2 2 2 4 2 2 5 7
S 1 1 2 2 2 6 2 2 7 15
S 1 1 2 2 2 8 2 2 9 27
S 1 1 2 2 2 10 2 2 11 43
S 1 1 2 2 3 1 3 4 2 5
S 1 1 2 2 4 7 10 4 15 23
S 1 1 2 2 5 5 3 12 10 19
S 1 1 2 2 5 8 5 11 18 33
S 1 1 2 3 3 3 5 5 6 6
S 1 1 2 3 3 6 3 6 10 16
S 1 1 2 3 3 9 9 3 16 34
S 1 1 2 3 5 7 9 11 18 26
S 1 1 2 4 4 8 4 12 17 29
S 1 1 2 4 5 8 11 13 22 31
S 1 1 2 5 3 4 9 10 8 8
S 1 1 2 5 5 5 15 15 16 16
S 1 1 2 6 2 1 18 8 3 2
S 1 1 3 1 4 2 1 5 2 8
S 1 1 3 1 5 10 1 8 15 36
S 1 1 3 2 2 3 0 2 3 5
S 1 1 3 2 3 1 2 3 2 5
S 1 1 3 2 3 4 2 3 5 8
S 1 1 3 2 3 7 2 3 8 17
S 1 1 3 2 3 10 2 3 11 32
S 1 1 3 2 4 4 3 5 6 10
S 1 1 3 2 7 6 3 16 12 25
S 1 1 3 2 10 3 0 34 3 37
S 1 1 3 3 7 2 7 16 5 18
S 1 1 3 6 3 6 3 12 8 13
S 1 1 3 8 4 3 24 16 9 7
S 1 1 3 8 4 8 9 21 14 22
S 1 1 3 10 2 9 4 30 3 27
S 1 1 4 1 5 2 1 6 2 10
S 1 1 4 2 5 9 3 6 12 25
S 1 1 4 2 9 7 3 20 14 31
S 1 1 4 3 9 6 7 20 14 28
S 1 1 4 9 5 1 29 17 8 8
S 1 1 4 11 3 3 43 19 6 6
S 1 1 5 1 6 2 1 7 2 12
S 1 1 5 11 2 8 9 21 4 16
S 1 1 5 12 2 8 21 23 4 16
S 1 1 6 1 7 2 1 8 2 14
S 1 1 6 2 6 4 2 6 5 13
S 1 1 6 2 6 10 2 6 11 25
S 1 1 6 8 2 4 0 10 3 8
S 1 1 6 12 2 3 40 16 3 7
S 1 1 7 1 8 2 1 9 2 16
S 1 1 7 10 4 5 8 14 7 11
S 1 1 8 1 9 2 1 10 2 18
S 1 1 9 1 10 2 1 11 2 20
S 1 1 9 14 4 8 9 21 8 16
S 1 1 10 1 11 2 1 12 2 22
S 1 1 10 8 8 12 0 12 15 28
S 1 1 10 14 2 6 6 18 3 13
S 1 1 11 1 12 2 1 13 2 24
S 1 1 11 2 11 6 2 11 7 24
S 1 1 11 2 11 7 2 11 8 25
S 1 1 11 6 9 12 1 10 14 29
S 1 1 11 15 6 6 15 21 10 16
S 1 1 12 1 13 2 1 14 2 26
S 1 1 12 11 9 1 11 15 8 18
S 1 1 13 1 14 2 1 15 2 28
S 1 1 13 2 13 5 2 13 6 27
S 1 1 13 2 13 10 2 13 11 32
S 1 1 14 1 15 2 1 16 2 30
S 1 1 14 20 2 8 20 26 3 18
S 1 1 15 1 16 2 1 17 2 32
S 1 1 16 1 17 2 1 18 2 34
S 1 1 17 1 18 2 1 19 2 36
S 1 1 17 2 10 3 0 6 3 23
S 1 1 18 1 19 2 1 20 2 38
S 1 2 2 2 3 3 2 5 3 6
S 1 2 2 3 3 4 3 6 5 7
S 1 2 2 3 3 6 4 5 9 12
S 1 2 2 3 5 4 13 4 13 7
S 1 2 2 3 7 6 24 5 25 16
S 1 2 2 4 3 5 8 4 10 6
S 1 2 2 4 5 5 8 12 10 14
S 1 2 2 5 5 6 9 15 12 17
S 1 2 2 5 7 6 25 11 26 15
S 1 2 2 6 5 7 16 13 19 16
S 1 2 2 7 5 8 29 6 31 11
S 1 2 3 2 5 10 3 8 15 31
S 1 2 3 3 3 5 0 6 5 9
S 1 2 3 3 4 2 5 5 4 6
S 1 2 3 3 6 8 18 3 20 20
S 1 2 3 4 5 5 8 8 10 11
S 1 2 3 4 5 8 17 2 19 17
S 1 2 3 4 7 5 8 16 10 19
S 1 2 3 5 5 6 9 10 12 13
S 1 2 3 5 5 10 21 2 24 25
S 1 2 3 5 6 10 25 3 28 26
S 1 2 3 5 8 2 12 21 4 22
S 1 2 3 6 5 8 5 16 13 21
S 1 2 3 6 8 4 17 21 12 20
S 1 2 3 9 3 6 15 18 4 13
S 1 2 3 9 6 6 24 21 16 14
S 1 2 4 2 3 7 3 2 7 13
S 1 2 4 2 5 13 1 7 16 41
S 1 2 4 3 5 6 5 6 9 13
S 1 2 4 3 5 10 9 4 15 25
S 1 2 4 3 5 12 3 7 16 35
S 1 2 4 3 7 2 5 12 3 15
S 1 2 4 3 9 8 3 21 14 31
S 1 2 4 4 7 5 8 12 10 16
S 1 2 4 4 9 5 8 20 10 24
S 1 2 4 5 5 8 4 10 12 18
S 1 2 4 5 9 4 12 20 10 22
S 1 2 4 8 5 5 14 14 10 10
S 1 2 4 9 5 6 16 17 11 12
S 1 2 5 2 4 8 3 3 8 16
S 1 2 5 3 4 8 0 5 8 16
S 1 2 5 3 6 12 5 7 16 32
S 1 2 5 3 9 6 5 16 10 23
S 1 2 5 4 7 2 7 10 5 13
S 1 2 5 4 9 5 8 16 10 21
S 1 2 5 4 11 5 8 24 10 29
S 1 2 5 8 4 8 0 15 8 16
S 1 2 5 9 4 8 3 17 8 16
S 1 2 5 10 4 8 7 19 8 16
S 1 2 5 11 4 8 12 21 8 16
S 1 2 5 12 4 8 18 23 8 16
S 1 2 5 13 4 8 25 25 8 16
S 1 2 6 2 5 9 3 4 9 19
S 1 2 6 4 11 5 8 20 10 26
S 1 2 6 6 5 7 2 9 9 14
S 1 2 6 12 3 3 27 15 4 7
S 1 2 7 2 6 10 3 5 10 22
S 1 2 7 4 13 5 8 24 10 31
S 1 2 7 5 10 6 9 15 12 22
S 1 2 7 10 5 5 10 14 8 11
S 1 2 8 2 7 11 3 6 11 25
S 1 2 8 2 11 9 3 15 12 29
S 1 2 8 3 11 8 5 15 12 27
S 1 2 9 2 8 12 3 7 12 28
S 1 2 10 2 9 13 3 8 13 31
S 1 2 10 5 11 2 7 13 6 21
S 1 2 10 16 3 5 26 20 4 12
S 1 2 11 2 10 14 3 9 14 34
S 1 2 11 6 14 4 10 19 10 28
S 1 2 12 6 9 5 3 9 8 19
S 1 2 14 20 3 7 21 25 4 17
S 1 3 3 3 4 4 3 7 4 8
S 1 3 3 3 5 4 7 6 7 8
S 1 3 3 3 5 10 5 8 15 26
S 1 3 3 4 4 6 6 6 9 9
S 1 3 3 4 5 6 6 9 9 12
S 1 3 3 4 7 6 15 8 16 13
S 1 3 3 4 7 9 10 13 18 25
S 1 3 3 6 5 7 14 7 16 9
S 1 3 3 6 5 10 13 8 20 21
S 1 3 3 6 7 7 12 17 14 19
S 1 3 3 6 8 7 20 14 21 17
S 1 3 4 3 7 5 1 15 4 18
S 1 3 4 3 7 8 13 6 16 18
S 1 3 4 4 5 3 7 6 6 7
S 1 3 4 4 6 5 8 8 9 11
S 1 3 4 4 6 8 0 14 9 20
S 1 3 4 4 7 5 7 12 8 15
S 1 3 4 4 7 8 19 3 20 15
S 1 3 4 5 5 11 11 5 18 24
S 1 3 4 5 7 7 11 11 14 16
S 1 3 4 6 7 10 9 15 18 25
S 1 3 4 6 7 11 13 12 22 27
S 1 3 4 6 9 3 13 20 6 21
S 1 3 4 10 5 4 21 15 8 7
S 1 3 5 3 4 14 5 3 14 36
S 1 3 5 3 8 12 11 9 20 32
S 1 3 5 4 6 8 7 7 12 16
S 1 3 5 4 7 8 8 9 13 18
S 1 3 5 4 8 9 8 12 15 23
S 1 3 5 5 7 6 9 10 11 14
S 1 3 5 7 6 8 7 13 12 16
S 1 3 5 10 5 5 16 15 8 9
S 1 3 5 10 6 8 13 19 12 16
S 1 3 6 3 5 10 1 6 10 20
S 1 3 6 6 8 7 10 12 13 17
S 1 3 6 10 4 3 14 12 5 7
S 1 3 6 10 5 6 11 15 8 11
S 1 3 7 7 9 8 11 14 15 20
S 1 3 7 10 5 7 6 15 8 13
S 1 3 7 10 6 5 12 14 9 11
S 1 3 8 8 10 9 12 16 17 23
S 1 3 8 10 5 8 1 15 8 15
S 1 3 9 3 7 16 3 6 15 36
S 1 3 9 12 7 10 6 19 13 20
S 1 3 11 17 5 6 21 22 7 14
S 1 3 17 6 9 3 0 7 6 21
S 1 4 4 4 5 5 4 9 5 10
S 1 4 4 4 7 5 14 5 13 8
S 1 4 4 5 7 8 9 12 13 17
S 1 4 4 8 7 9 20 10 22 12
S 1 4 5 4 8 8 14 7 16 16
S 1 4 5 5 6 4 9 7 8 8
S 1 4 5 6 6 6 9 9 10 10
S 1 4 5 6 7 10 11 10 17 19
S 1 4 5 6 9 9 14 14 18 21
S 1 4 5 7 8 8 14 13 16 16
S 1 4 5 8 8 8 15 15 16 16
S 1 4 5 11 7 6 21 18 12 11
S 1 4 6 5 7 10 9 8 15 19
S 1 4 6 5 9 10 11 12 17 23
S 1 4 7 10 7 5 14 14 10 11
S 1 4 9 11 10 4 18 17 12 16
S 1 4 10 4 7 9 4 6 10 18
S 1 4 11 10 10 8 10 15 14 20
S 1 4 11 15 6 6 13 19 8 14
S 1 4 15 17 5 6 3 20 6 17
S 1 4 16 9 11 8 4 12 12 24
S 1 5 5 5 6 6 5 11 6 12
S 1 5 5 6 9 10 12 15 17 22
S 1 5 5 9 7 12 23 6 27 14
S 1 5 6 6 7 5 11 8 10 9
S 1 5 7 6 8 12 11 9 18 22
S 1 5 7 10 7 6 13 14 10 11
S 1 5 7 10 8 5 16 14 11 11
S 1 5 8 14 7 7 19 20 10 13
S 1 5 11 9 9 6 9 12 11 16
S 1 5 11 12 7 6 8 15 9 14
S 1 5 25 6 11 5 0 7 8 29
S 1 6 6 6 7 7 6 13 7 14
S 1 6 7 7 8 6 13 9 12 10
S 1 6 9 9 8 10 6 15 12 18
S 1 6 12 15 7 10 5 22 9 19
S 1 6 14 15 7 10 0 21 9 20
S 1 7 7 7 8 8 7 15 8 16
S 1 7 8 8 9 7 15 10 14 11
S 1 8 8 8 9 9 8 17 9 18
S 1 8 9 9 10 8 17 11 16 12
S 1 9 9 9 10 10 9 19 10 20
S 2 0 0 0 1 2 2 0 2 4
S 2 0 0 0 1 2 2 1 4 9
S 2 0 0 0 1 2 2 2 6 14
S 2 0 0 0 1 2 2 3 8 19
S 2 0 0 0 1 2 2 4 10 24
S 2 0 0 0 1 2 2 5 12 29
S 2 0 0 0 1 2 2 6 14 34
S 2 0 0 0 1 2 2 7 16 39
S 2 0 0 0 1 2 2 8 18 44
S 2 0 0 0 1 2 3 0 3 6
S 2 0 0 0 1 2 3 1 5 11
S 2 0 0 0 1 2 3 2 7 16
S 2 0 0 0 1 2 3 3 9 21
S 2 0 0 0 1 2 3 4 11 26
S 2 0 0 0 1 2 3 5 13 31
S 2 0 0 0 1 2 3 6 15 36
S 2 0 0 0 1 2 3 7 17 41
S 2 0 0 0 1 2 3 8 19 46
S 2 0 0 0 1 2 4 0 4 8
S 2 0 0 0 1 2 4 1 6 13
S 2 0 0 0 1 2 4 2 8 18
S 2 0 0 0 1 2 4 3 10 23
S 2 0 0 0 1 2 4 4 12 28
S 2 0 0 0 1 2 4 5 14 33
S 2 0 0 0 1 2 4 6 16 38
S 2 0 0 0 1 2 4 7 18 43
S 2 0 0 0 1 2 5 0 5 10
S 2 0 0 0 1 2 5 1 7 15
S 2 0 0 0 1 2 5 2 9 20
S 2 0 0 0 1 2 5 3 11 25
S 2 0 0 0 1 2 5 4 13 30
S 2 0 0 0 1 2 5 5 15 35
S 2 0 0 0 1 2 5 6 17 40
S 2 0 0 0 1 2 5 7 19 45
S 2 0 0 0 1 2 6 0 6 12
S 2 0 0 0 1 2 6 1 8 17
S 2 0 0 0 1 2 6 2 10 22
S 2 0 0 0 1 2 6 3 12 27
S 2 0 0 0 1 2 6 4 14 32
S 2 0 0 0 1 2 6 5 16 37
S 2 0 0 0 1 2 6 6 18 42
S 2 0 0 0 1 2 7 0 7 14
S 2 0 0 0 1 2 7 1 9 19
S 2 0 0 0 1 2 7 2 11 24
S 2 0 0 0 1 2 7 3 13 29
S 2 0 0 0 1 2 7 4 15 34
S 2 0 0 0 1 2 7 5 17 39
S 2 0 0 0 1 2 7 6 19 44
S 2 0 0 0 1 2 8 0 8 16
S 2 0 0 0 1 2 8 1 10 21
S 2 0 0 0 1 2 8 2 12 26
S 2 0 0 0 1 2 8 3 14 31
S 2 0 0 0 1 2 8 4 16 36
S 2 0 0 0 1 2 8 5 18 41
S 2 0 0 0 1 2 8 6 20 46
S 2 0 0 0 1 2 9 0 9 18
S 2 0 0 0 1 2 9 1 11 23
S 2 0 0 0 1 2 9 2 13 28
S 2 0 0 0 1 2 9 3 15 33
S 2 0 0 0 1 2 9 4 17 38
S 2 0 0 0 1 2 9 5 19 43
S 2 0 0 0 1 2 10 0 10 20
S 2 0 0 0 1 2 10 1 12 25
S 2 0 0 0 1 2 10 2 14 30
S 2 0 0 0 1 2 10 3 16 35
S 2 0 0 0 1 2 10 4 18 40
S 2 0 0 0 1 2 10 5 20 45
S 2 0 0 0 1 2 11 0 11 22
S 2 0 0 0 1 2 11 1 13 27
S 2 0 0 0 1 2 11 2 15 32
S 2 0 0 0 1 2 11 3 17 37
S 2 0 0 0 1 2 11 4 19 42
S 2 0 0 0 1 2 12 0 12 24
S 2 0 0 0 1 2 12 1 14 29
S 2 0 0 0 1 2 12 2 16 34
S 2 0 0 0 1 2 12 3 18 39
S 2 0 0 0 1 2 12 4 20 44
S 2 0 0 0 1 2 13 0 13 26
S 2 0 0 0 1 2 13 1 15 31
S 2 0 0 0 1 2 13 2 17 36
S 2 0 0 0 1 2 13 3 19 41
S 2 0 0 0 1 2 13 4 21 46
S 2 0 0 0 1 2 14 0 14 28
S 2 0 0 0 1 2 14 1 16 33
S 2 0 0 0 1 2 14 2 18 38
S 2 0 0 0 1 2 14 3 20 43
S 2 0 0 0 1 2 15 0 15 30
S 2 0 0 0 1 2 15 1 17 35
S 2 0 0 0 1 2 15 2 19 40
S 2 0 0 0 1 2 15 3 21 45
S 2 0 0 0 1 2 16 0 16 32
S 2 0 0 0 1 2 16 1 18 37
S 2 0 0 0 1 2 16 2 20 42
S 2 0 0 0 1 2 17 0 17 34
S 2 0 0 0 1 2 17 1 19 39
S 2 0 0 0 1 2 17 2 21 44
S 2 0 0 0 1 2 18 0 18 36
S 2 0 0 0 1 2 18 1 20 41
S 2 0 0 0 1 2 18 2 22 46
S 2 0 0 0 1 2 19 0 19 38
S 2 0 0 0 1 2 19 1 21 43
S 2 0 0 0 1 2 20 0 20 40
S 2 0 0 0 1 2 20 1 22 45
S 2 0 0 0 1 2 21 0 21 42
S 2 0 0 0 1 2 22 0 22 44
S 2 0 1 0 1 5 3 0 3 16
S 2 0 1 0 1 6 4 0 4 25
S 2 0 1 0 1 7 5 0 5 36
S 2 0 1 0 1 8 6 0 6 49
S 2 0 1 1 3 3 1 7 6 12
S 2 0 1 1 3 6 3 7 15 33
S 2 0 1 1 5 4 1 23 15 33
S 2 0 1 2 1 4 2 0 4 9
S 2 0 1 2 1 5 3 0 5 16
S 2 0 1 2 1 6 4 0 6 25
S 2 0 1 2 1 7 5 0 7 36
S 2 0 1 2 1 8 6 0 8 49
S 2 0 1 2 2 0 2 3 0 4
S 2 0 1 2 2 2 3 3 4 4
S 2 0 1 2 2 4 4 3 8 12
S 2 0 1 2 2 6 5 3 12 28
S 2 0 1 2 3 1 5 8 3 8
S 2 0 1 2 3 4 6 8 12 17
S 2 0 1 2 4 0 7 15 0 16
S 2 0 1 2 4 4 8 15 16 24
S 2 0 1 3 1 1 5 3 2 0
S 2 0 1 3 1 2 3 3 3 1
S 2 0 1 3 1 3 1 3 4 4
S 2 0 1 3 3 0 13 11 3 9
S 2 0 1 3 3 3 11 11 12 12
S 2 0 1 3 3 6 9 11 21 33
S 2 0 1 4 1 1 23 8 3 0
S 2 0 1 4 1 2 16 8 4 1
S 2 0 1 4 1 3 9 8 5 4
S 2 0 1 4 1 4 2 8 6 9
S 2 0 1 4 2 0 24 11 4 4
S 2 0 1 4 2 2 17 11 8 4
S 2 0 1 4 2 4 10 11 12 12
S 2 0 1 4 2 6 3 11 16 28
S 2 0 1 4 3 0 26 16 6 9
S 2 0 1 4 3 3 19 16 15 12
S 2 0 1 4 4 0 30 23 8 16
S 2 0 1 5 1 2 45 15 5 1
S 2 0 1 5 1 3 31 15 6 4
S 2 0 1 5 1 4 17 15 7 9
S 2 0 1 5 1 5 3 15 8 16
S 2 0 1 6 1 5 27 24 9 16
S 2 0 1 6 1 6 4 24 10 25
S 2 0 2 0 1 8 3 0 3 26
S 2 0 2 0 1 10 4 0 4 42
S 2 0 2 1 2 3 0 1 2 5
S 2 0 2 1 2 5 1 1 4 11
S 2 0 2 1 2 7 2 1 6 21
S 2 0 2 1 2 9 3 1 8 35
S 2 0 2 1 2 11 4 1 10 53
S 2 0 2 1 4 3 0 7 4 11
S 2 0 2 1 4 7 1 7 12 27
S 2 0 2 1 6 3 0 17 6 21
S 2 0 2 1 8 3 0 31 8 35
S 2 0 2 2 3 4 2 4 6 10
S 2 0 2 2 3 10 3 4 15 46
S 2 0 2 2 5 0 4 12 0 14
S 2 0 2 3 2 1 2 3 2 3
S 2 0 2 3 2 3 1 3 4 5
S 2 0 2 3 2 5 0 3 6 11
S 2 0 2 3 4 1 7 9 4 9
S 2 0 2 3 4 5 6 9 12 17
S 2 0 2 3 4 9 5 9 20 41
S 2 0 2 3 6 3 11 19 12 21
S 2 0 2 4 1 2 2 4 2 2
S 2 0 2 4 3 0 11 8 3 6
S 2 0 2 4 3 6 4 8 12 18
S 2 0 2 4 5 6 12 16 20 26
S 2 0 2 5 2 1 17 9 4 3
S 2 0 2 5 2 3 10 9 6 5
S 2 0 2 5 2 5 3 9 8 11
S 2 0 2 5 4 3 17 15 12 11
S 2 0 2 5 4 7 10 15 20 27
S 2 0 2 5 6 1 27 25 12 19
S 2 0 2 6 1 2 39 12 3 2
S 2 0 2 6 1 4 16 12 4 6
S 2 0 2 6 3 0 34 16 6 6
S 2 0 2 6 3 6 11 16 15 18
S 2 0 2 7 2 3 39 19 8 5
S 2 0 2 7 2 5 22 19 10 11
S 2 0 2 7 2 7 5 19 12 21
S 2 0 2 8 1 6 38 24 6 14
S 2 0 3 0 1 11 3 0 3 36
S 2 0 3 2 2 12 0 1 8 44
S 2 0 3 2 4 0 1 5 0 8
S 2 0 3 2 5 0 2 8 0 11
S 2 0 3 2 7 6 4 16 14 27
S 2 0 3 2 10 0 6 33 0 36
S 2 0 3 3 5 2 5 9 5 11
S 2 0 3 5 1 0 11 5 1 3
S 2 0 3 5 5 0 15 13 5 11
S 2 0 3 6 1 2 16 8 2 3
S 2 0 3 6 2 2 13 9 4 4
S 2 0 3 6 4 8 5 13 16 24
S 2 0 3 6 5 8 10 16 20 27
S 2 0 3 8 1 6 12 16 4 11
S 2 0 3 8 2 6 13 17 8 12
S 2 0 4 0 1 14 3 0 3 46
S 2 0 4 2 5 4 1 6 5 12
S 2 0 4 4 5 2 5 8 5 10
S 2 0 4 6 1 0 13 6 1 4
S 2 0 4 6 3 0 11 8 3 6
S 2 0 4 6 5 4 10 12 10 12
S 2 0 4 6 7 0 19 18 7 16
S 2 0 4 8 1 2 42 12 2 4
S 2 0 4 10 1 8 4 20 4 16
S 2 0 4 12 1 10 17 30 5 24
S 2 0 5 2 6 10 1 7 12 28
S 2 0 5 7 1 0 15 7 1 5
S 2 0 5 7 9 0 23 23 9 21
S 2 0 5 10 1 7 1 16 3 12
S 2 0 6 3 8 5 3 11 8 19
S 2 0 6 8 1 0 17 8 1 6
S 2 0 6 11 2 3 39 17 4 7
S 2 0 6 11 4 9 5 19 12 19
S 2 0 6 12 1 8 11 20 3 14
S 2 0 7 4 7 4 2 8 6 15
S 2 0 7 4 7 11 1 8 13 28
S 2 0 7 5 7 5 3 9 8 16
S 2 0 7 5 7 12 1 9 15 31
S 2 0 7 8 3 1 3 8 3 8
S 2 0 7 9 1 0 19 9 1 7
S 2 0 7 11 7 4 23 21 13 15
S 2 0 7 11 7 5 21 21 14 16
S 2 0 7 14 1 9 25 24 3 16
S 2 0 8 2 13 0 2 21 0 29
S 2 0 8 4 9 6 3 11 9 21
S 2 0 8 8 5 2 3 9 5 11
S 2 0 8 10 1 0 21 10 1 8
S 2 0 8 10 3 0 13 11 3 9
S 2 0 8 10 5 0 15 13 5 11
S 2 0 8 12 3 6 6 16 6 12
S 2 0 9 11 1 0 23 11 1 9
S 2 0 9 14 2 6 17 19 4 12
S 2 0 10 12 1 0 25 12 1 10
S 2 0 11 13 1 0 27 13 1 11
S 2 0 12 6 13 8 5 16 13 30
S 2 0 12 14 1 0 29 14 1 12
S 2 0 12 14 7 0 19 18 7 16
S 2 0 12 18 1 8 26 24 2 16
S 2 0 13 15 1 0 31 15 1 13
S 2 0 14 5 14 5 3 15 8 29
S 2 0 14 15 4 1 4 15 4 15
S 2 0 14 16 1 0 33 16 1 14
S 2 0 15 17 1 0 35 17 1 15
S 2 0 16 14 11 4 7 18 11 24
S 2 0 16 18 1 0 37 18 1 16
S 2 0 17 19 1 0 39 19 1 17
S 2 0 23 24 5 1 5 24 5 24
S 2 1 1 1 2 2 2 1 2 2
S 2 1 1 2 3 3 5 4 6 6
S 2 1 1 2 3 7 1 8 14 30
S 2 1 1 2 4 4 13 3 14 10
S 2 1 1 3 2 4 0 7 4 8
S 2 1 1 3 2 6 2 5 10 18
S 2 1 1 3 3 4 0 12 4 13
S 2 1 1 3 3 6 2 10 12 21
S 2 1 1 3 4 4 10 9 12 12
S 2 1 1 3 5 6 14 14 22 27
S 2 1 1 4 2 4 0 12 1 11
S 2 1 1 4 2 4 1 11 2 10
S 2 1 1 4 2 4 2 10 3 9
S 2 1 1 4 2 4 3 9 4 8
S 2 1 1 4 2 4 4 8 5 7
S 2 1 1 4 2 4 5 7 6 6
S 2 1 1 4 2 5 8 4 11 8
S 2 1 1 4 2 6 8 4 13 15
S 2 1 1 4 2 7 8 4 15 24
S 2 1 1 4 2 8 8 4 17 35
S 2 1 1 4 3 5 3 14 8 16
S 2 1 1 4 4 5 4 20 9 22
S 2 1 1 4 4 6 6 18 15 25
S 2 1 1 4 5 5 17 16 20 20
S 2 1 1 5 3 6 14 10 18 15
S 2 1 1 5 4 6 8 23 14 26
S 2 1 2 3 3 3 4 4 5 5
S 2 1 2 3 3 6 6 3 10 13
S 2 1 2 3 3 9 0 6 13 31
S 2 1 2 4 2 2 4 4 3 2
S 2 1 2 4 4 2 8 8 5 7
S 2 1 2 4 4 4 8 8 9 9
S 2 1 2 4 4 6 8 8 13 15
S 2 1 2 4 4 8 8 8 17 25
S 2 1 2 4 4 10 0 12 19 40
S 2 1 2 4 4 10 8 8 21 39
S 2 1 2 4 4 10 16 4 23 38
S 2 1 2 5 1 3 4 6 1 3
S 2 1 2 6 1 3 11 7 1 3
S 2 1 2 7 1 3 20 8 1 3
S 2 1 2 8 1 3 31 9 1 3
S 2 1 2 8 3 1 31 13 5 3
S 2 1 2 8 3 4 25 16 8 6
S 2 1 2 9 1 3 44 10 1 3
S 2 1 3 2 4 11 10 2 15 36
S 2 1 3 3 4 10 4 5 14 30
S 2 1 3 4 2 3 0 4 3 4
S 2 1 3 4 4 8 3 7 12 20
S 2 1 3 4 6 2 8 12 5 13
S 2 1 3 4 6 5 8 12 11 16
S 2 1 3 4 6 8 8 12 17 25
S 2 1 3 4 7 5 9 16 12 20
S 2 1 3 5 5 2 10 10 6 9
S 2 1 3 6 5 9 7 14 18 26
S 2 1 3 8 2 2 22 10 3 3
S 2 1 3 9 3 6 18 18 8 11
S 2 1 4 2 3 10 1 2 8 24
S 2 1 4 3 3 4 0 3 4 7
S 2 1 4 4 5 1 5 7 3 9
S 2 1 4 6 6 2 12 12 7 11
S 2 1 4 10 3 8 9 20 8 16
S 2 1 5 2 4 12 1 3 10 30
S 2 1 5 4 6 6 4 8 9 15
S 2 1 5 4 10 1 8 20 3 24
S 2 1 5 4 10 3 8 20 7 24
S 2 1 5 4 10 6 8 20 13 27
S 2 1 5 7 7 2 14 14 8 13
S 2 1 6 2 5 14 1 4 12 36
S 2 1 6 4 4 2 0 4 3 8
S 2 1 6 4 7 13 3 9 17 35
S 2 1 6 4 12 2 8 24 5 29
S 2 1 6 8 8 2 16 16 9 15
S 2 1 7 2 6 16 1 5 14 42
S 2 1 7 3 5 4 0 4 4 11
S 2 1 7 8 6 4 7 11 8 12
S 2 1 7 9 9 2 18 18 10 17
S 2 1 7 16 2 12 11 31 4 24
S 2 1 8 10 10 2 20 20 11 19
S 2 1 8 12 4 6 8 16 7 12
S 2 1 8 12 7 10 9 20 16 22
S 2 2 2 2 3 4 2 4 4 6
S 2 2 2 3 2 3 1 4 2 3
S 2 2 2 3 2 3 2 3 3 2
S 2 2 2 3 2 5 3 2 6 5
S 2 2 2 3 2 7 3 2 8 13
S 2 2 2 3 2 9 3 2 10 25
S 2 2 2 3 2 11 3 2 12 41
S 2 2 2 3 4 5 4 7 7 10
S 2 2 2 3 6 7 12 9 17 20
S 2 2 2 3 6 9 9 12 20 31
S 2 2 2 4 3 6 5 5 9 9
S 2 2 2 4 5 6 7 11 11 15
S 2 2 2 4 5 10 6 12 20 34
S 2 2 2 4 7 6 27 3 27 11
S 2 2 2 5 4 7 8 9 13 14
S 2 2 2 5 6 7 11 16 16 21
S 2 2 2 6 5 8 12 14 18 20
S 2 2 2 7 4 9 24 3 27 14
S 2 2 3 2 4 4 2 5 4 8
S 2 2 3 3 3 3 3 3 4 4
S 2 2 3 3 3 4 3 3 5 5
S 2 2 3 3 3 6 3 3 7 9
S 2 2 3 3 3 7 3 3 8 12
S 2 2 3 3 3 9 3 3 10 20
S 2 2 3 3 3 10 3 3 11 25
S 2 2 3 3 3 12 3 3 13 37
S 2 2 3 3 3 13 3 3 14 44
S 2 2 3 3 5 6 5 7 9 13
S 2 2 3 4 4 8 6 5 12 16
S 2 2 3 4 5 7 9 6 13 14
S 2 2 3 4 6 8 10 9 16 20
S 2 2 3 4 8 8 0 25 12 32
S 2 2 3 5 5 10 11 7 19 25
S 2 2 3 6 3 6 0 12 4 11
S 2 2 3 6 6 10 9 15 20 28
S 2 2 3 6 7 4 14 16 10 15
S 2 2 3 10 3 2 28 12 4 3
S 2 2 3 10 5 6 24 20 12 11
S 2 2 4 2 5 4 2 6 4 10
S 2 2 4 3 4 9 7 2 11 18
S 2 2 4 3 6 9 5 8 13 22
S 2 2 4 3 6 11 9 6 17 29
S 2 2 4 4 5 12 12 3 18 31
S 2 2 4 5 4 3 5 6 5 6
S 2 2 4 5 6 9 7 10 15 21
S 2 2 4 6 7 2 12 13 6 13
S 2 2 4 7 4 5 7 10 7 8
S 2 2 4 10 3 8 6 20 4 16
S 2 2 4 10 5 8 14 20 12 16
S 2 2 4 10 7 2 28 19 10 11
S 2 2 5 2 6 4 2 7 4 12
S 2 2 5 3 7 13 5 9 18 36
S 2 2 5 6 5 9 1 10 11 18
S 2 2 5 10 5 10 4 20 12 21
S 2 2 5 10 6 6 17 17 12 12
S 2 2 5 14 3 10 20 28 4 21
S 2 2 6 2 7 4 2 8 4 14
S 2 2 6 3 6 3 3 6 4 11
S 2 2 6 3 6 7 3 6 8 15
S 2 2 6 3 6 9 3 6 10 19
S 2 2 6 3 6 13 3 6 14 31
S 2 2 6 3 6 15 3 6 16 39
S 2 2 6 4 5 10 0 6 10 20
S 2 2 6 9 4 7 2 13 7 12
S 2 2 6 9 6 9 6 15 13 18
S 2 2 7 2 8 4 2 9 4 16
S 2 2 7 3 7 2 3 7 3 13
S 2 2 7 3 7 9 3 7 10 20
S 2 2 8 2 9 4 2 10 4 18
S 2 2 8 6 7 10 2 9 12 21
S 2 2 8 8 9 6 10 14 12 18
S 2 2 8 12 5 6 10 16 8 12
S 2 2 9 2 10 4 2 11 4 20
S 2 2 9 3 9 6 3 9 7 19
S 2 2 9 3 9 7 3 9 8 20
S 2 2 9 12 6 4 12 15 8 12
S 2 2 10 2 11 4 2 12 4 22
S 2 2 10 7 14 3 12 21 9 28
S 2 2 10 10 7 4 6 12 8 14
S 2 2 11 2 12 4 2 13 4 24
S 2 2 11 4 9 12 2 8 12 27
S 2 2 11 8 10 12 4 13 16 28
S 2 2 11 10 10 6 9 15 12 20
S 2 2 12 2 13 4 2 14 4 26
S 2 2 13 2 14 4 2 15 4 28
S 2 2 13 8 10 4 4 11 8 20
S 2 2 14 2 15 4 2 16 4 30
S 2 2 14 3 8 9 0 5 7 22
S 2 2 14 3 14 9 3 14 10 31
S 2 2 15 2 16 4 2 17 4 32
S 2 2 16 2 17 4 2 18 4 34
S 2 2 16 7 14 5 5 14 9 28
S 2 2 17 2 18 4 2 19 4 36
S 2 2 18 3 14 7 2 11 7 30
S 2 2 18 21 6 7 3 24 8 21
S 2 3 3 3 7 8 12 8 16 19
S 2 3 3 5 4 6 8 5 10 6
S 2 3 3 5 5 6 6 10 8 11
S 2 3 3 5 7 6 18 6 18 9
S 2 3 3 6 4 8 13 3 16 8
S 2 3 3 6 8 8 17 15 20 20
S 2 3 4 4 4 6 0 8 5 10
S 2 3 4 4 8 10 16 8 21 24
S 2 3 4 6 6 12 12 8 21 27
S 2 3 4 6 7 4 11 12 8 12
S 2 3 4 7 7 9 12 14 17 19
S 2 3 4 10 5 8 11 20 8 16
S 2 3 4 10 7 8 19 20 16 16
S 2 3 5 3 4 10 4 3 10 18
S 2 3 5 4 6 12 4 8 15 27
S 2 3 5 5 9 4 8 16 6 19
S 2 3 5 6 9 3 11 16 6 18
S 2 3 5 9 7 10 10 18 16 21
S 2 3 6 3 5 11 4 4 11 21
S 2 3 6 6 7 8 7 10 12 16
S 2 3 6 6 7 11 5 11 15 23
S 2 3 6 8 7 12 3 16 16 26
S 2 3 7 3 6 12 4 5 12 24
S 2 3 7 4 6 12 1 7 12 24
S 2 3 7 7 5 4 4 8 6 9
S 2 3 7 12 6 12 1 23 12 24
S 2 3 8 3 7 13 4 6 13 27
S 2 3 8 12 6 6 12 16 9 12
S 2 3 9 3 8 14 4 7 14 30
S 2 3 9 8 11 9 11 16 16 24
S 2 3 9 14 5 3 19 16 6 10
S 2 3 10 3 9 15 4 8 15 33
S 2 3 12 15 7 5 12 18 9 15
S 2 3 13 6 9 3 3 8 6 18
S 2 3 14 5 9 4 2 7 6 19
S 2 3 16 20 4 8 0 24 5 19
S 2 4 4 4 5 6 5 7 7 9
S 2 4 4 4 7 6 12 6 12 10
S 2 4 4 6 5 12 10 6 18 22
S 2 4 4 8 7 10 16 12 20 16
S 2 4 5 4 7 7 3 12 7 16
S 2 4 5 6 7 9 17 4 19 12
S 2 4 5 6 9 10 0 24 10 29
S 2 4 5 7 7 7 11 11 12 12
S 2 4 5 9 5 7 7 15 6 12
S 2 4 6 5 8 11 13 7 18 21
S 2 4 6 5 10 5 7 17 6 21
S 2 4 6 6 7 14 13 6 21 28
S 2 4 6 7 6 5 8 9 8 9
S 2 4 6 10 7 8 12 16 12 14
S 2 4 6 13 6 11 8 27 8 23
S 2 4 6 14 5 10 13 26 5 20
S 2 4 7 13 7 9 15 21 12 16
S 2 4 8 4 7 14 2 8 14 28
S 2 4 8 12 7 6 14 16 10 12
S 2 4 9 12 6 6 9 15 8 12
S 2 4 10 7 8 13 1 11 14 25
S 2 4 11 6 7 10 0 8 10 19
S 2 4 12 12 9 6 9 15 11 17
S 2 4 13 10 8 4 4 11 8 16
S 2 5 6 8 8 10 8 16 13 19
S 2 5 7 12 6 9 8 20 7 16
S 2 5 8 5 11 6 8 15 8 21
S 2 5 8 12 8 6 16 16 11 12
S 2 6 6 6 7 8 8 10 10 12
S 2 6 6 9 8 11 18 9 21 12
S 2 6 7 7 9 9 17 7 18 12
S 2 6 8 6 9 12 2 16 12 24
S 2 6 8 9 8 7 11 12 11 12
S 2 6 8 12 9 6 18 16 12 12
S 2 6 9 6 7 8 6 8 10 13
S 2 7 11 8 8 10 4 12 11 17
S 2 8 8 8 9 10 11 13 13 15
S 2 8 10 11 10 9 14 15 14 15
S 2 8 13 10 9 12 2 16 12 21
S 3 0 0 0 1 3 3 0 3 9
S 3 0 0 0 1 3 3 1 6 19
S 3 0 0 0 1 3 3 2 9 29
S 3 0 0 0 1 3 3 3 12 39
S 3 0 0 0 1 3 3 4 15 49
S 3 0 0 0 1 3 4 0 4 12
S 3 0 0 0 1 3 4 1 7 22
S 3 0 0 0 1 3 4 2 10 32
S 3 0 0 0 1 3 4 3 13 42
S 3 0 0 0 1 3 4 4 16 52
S 3 0 0 0 1 3 5 0 5 15
S 3 0 0 0 1 3 5 1 8 25
S 3 0 0 0 1 3 5 2 11 35
S 3 0 0 0 1 3 5 3 14 45
S 3 0 0 0 1 3 6 0 6 18
S 3 0 0 0 1 3 6 1 9 28
S 3 0 0 0 1 3 6 2 12 38
S 3 0 0 0 1 3 6 3 15 48
S 3 0 0 0 1 3 7 0 7 21
S 3 0 0 0 1 3 7 1 10 31
S 3 0 0 0 1 3 7 2 13 41
S 3 0 0 0 1 3 7 3 16 51
S 3 0 0 0 1 3 8 0 8 24
S 3 0 0 0 1 3 8 1 11 34
S 3 0 0 0 1 3 8 2 14 44
S 3 0 0 0 1 3 9 0 9 27
S 3 0 0 0 1 3 9 1 12 37
S 3 0 0 0 1 3 9 2 15 47
S 3 0 0 0 1 3 10 0 10 30
S 3 0 0 0 1 3 10 1 13 40
S 3 0 0 0 1 3 10 2 16 50
S 3 0 0 0 1 3 11 0 11 33
S 3 0 0 0 1 3 11 1 14 43
S 3 0 0 0 1 3 12 0 12 36
S 3 0 0 0 1 3 12 1 15 46
S 3 0 0 0 1 3 13 0 13 39
S 3 0 0 0 1 3 13 1 16 49
S 3 0 0 0 1 3 14 0 14 42
S 3 0 0 0 1 3 15 0 15 45
S 3 0 0 0 1 3 16 0 16 48
S 3 0 0 0 1 3 17 0 17 51
S 3 0 1 0 1 7 4 0 4 29
S 3 0 1 0 1 8 5 0 5 41
S 3 0 1 0 1 9 6 0 6 55
S 3 0 1 1 2 4 2 1 4 8
S 3 0 1 1 2 6 5 1 8 22
S 3 0 1 1 2 8 8 1 12 44
S 3 0 1 2 2 2 1 1 2 2
S 3 0 1 2 2 4 4 1 6 8
S 3 0 1 2 2 6 7 1 10 22
S 3 0 1 2 2 8 10 1 14 44
S 3 0 1 2 4 4 5 13 12 20
S 3 0 1 2 5 1 4 22 0 23
S 3 0 1 3 1 6 3 0 6 19
S 3 0 1 3 1 7 4 0 7 29
S 3 0 1 3 1 8 5 0 8 41
S 3 0 1 3 1 9 6 0 9 55
S 3 0 1 3 2 0 3 3 0 4
S 3 0 1 3 2 2 4 3 4 2
S 3 0 1 3 2 4 5 3 8 8
S 3 0 1 3 2 6 6 3 12 22
S 3 0 1 3 2 8 7 3 16 44
S 3 0 1 3 3 0 7 8 0 9
S 3 0 1 3 3 3 8 8 9 9
S 3 0 1 3 3 6 9 8 18 27
S 3 0 1 3 4 2 11 15 8 14
S 3 0 1 3 5 1 14 24 5 23
S 3 0 1 3 6 0 17 35 0 36
S 3 0 1 4 1 3 4 4 4 1
S 3 0 1 4 1 4 1 4 5 5
S 3 0 1 4 2 0 14 7 2 4
S 3 0 1 4 2 2 11 7 6 2
S 3 0 1 4 2 4 8 7 10 8
S 3 0 1 4 2 6 5 7 14 22
S 3 0 1 4 2 8 2 7 18 44
S 3 0 1 4 4 0 22 19 4 16
S 3 0 1 4 4 4 19 19 20 20
S 3 0 1 5 1 3 20 10 5 1
S 3 0 1 5 1 4 11 10 6 5
S 3 0 1 5 1 5 2 10 7 11
S 3 0 1 5 2 0 34 13 4 4
S 3 0 1 5 2 2 25 13 8 2
S 3 0 1 5 2 4 16 13 12 8
S 3 0 1 5 2 6 7 13 16 22
S 3 0 1 6 1 4 37 18 7 5
S 3 0 1 6 1 5 20 18 8 11
S 3 0 1 6 1 6 3 18 9 19
S 3 0 1 6 2 4 32 21 14 8
S 3 0 1 6 2 6 15 21 18 22
S 3 0 1 7 1 7 4 28 11 29
S 3 0 2 0 1 11 4 0 4 46
S 3 0 2 2 5 3 2 11 5 14
S 3 0 2 3 3 0 2 4 0 6
S 3 0 2 3 3 6 3 4 9 15
S 3 0 2 3 5 0 6 12 0 14
S 3 0 2 4 5 7 10 14 20 28
S 3 0 2 4 7 1 17 26 7 25
S 3 0 2 5 1 2 7 5 2 1
S 3 0 2 5 5 0 20 17 5 14
S 3 0 2 6 1 1 35 9 2 1
S 3 0 2 6 1 3 18 9 3 2
S 3 0 2 6 1 5 1 9 4 7
S 3 0 2 6 3 3 18 13 9 6
S 3 0 2 6 3 9 1 13 18 33
S 3 0 2 7 1 4 32 14 4 4
S 3 0 2 7 1 6 5 14 5 11
S 3 0 2 8 1 7 10 20 6 16
S 3 0 2 9 1 8 16 27 7 22
S 3 0 3 1 3 7 0 2 5 15
S 3 0 3 1 3 10 1 2 8 29
S 3 0 3 1 3 13 2 2 11 49
S 3 0 3 2 3 5 0 2 4 9
S 3 0 3 2 3 8 1 2 7 19
S 3 0 3 2 3 11 2 2 10 35
S 3 0 3 2 6 2 1 11 2 14
S 3 0 3 2 6 8 2 11 14 28
S 3 0 3 3 4 6 2 5 8 14
S 3 0 3 3 5 0 3 8 0 11
S 3 0 3 3 8 6 7 21 16 30
S 3 0 3 3 10 0 9 33 0 36
S 3 0 3 4 3 1 2 4 2 5
S 3 0 3 4 3 4 1 4 5 7
S 3 0 3 4 3 7 0 4 8 15
S 3 0 3 4 6 4 8 13 10 16
S 3 0 3 4 9 1 14 28 6 29
S 3 0 3 5 3 1 6 6 3 5
S 3 0 3 5 3 2 5 6 4 5
S 3 0 3 5 3 4 3 6 6 7
S 3 0 3 5 3 5 2 6 7 9
S 3 0 3 5 3 7 0 6 9 15
S 3 0 3 5 6 2 13 15 8 14
S 3 0 3 5 6 4 12 15 12 16
S 3 0 3 5 6 8 10 15 20 28
S 3 0 3 6 1 3 2 6 2 3
S 3 0 3 6 2 0 14 7 2 4
S 3 0 3 6 4 0 16 11 4 8
S 3 0 3 6 5 9 8 14 20 29
S 3 0 3 7 3 1 22 12 5 5
S 3 0 3 7 3 2 19 12 6 5
S 3 0 3 7 3 4 13 12 8 7
S 3 0 3 7 3 5 10 12 9 9
S 3 0 3 7 3 7 4 12 11 15
S 3 0 3 7 3 8 1 12 12 19
S 3 0 3 7 6 2 26 21 12 14
S 3 0 3 7 6 4 23 21 16 16
S 3 0 3 8 3 2 31 16 7 5
S 3 0 3 8 3 5 18 16 10 9
S 3 0 3 8 3 8 5 16 13 19
S 3 0 3 9 1 6 31 18 4 9
S 3 0 3 9 2 6 23 19 8 10
S 3 0 4 4 5 11 2 7 15 32
S 3 0 4 7 1 0 22 7 1 4
S 3 0 4 7 7 0 22 19 7 16
S 3 0 4 8 1 3 20 10 2 4
S 3 0 4 11 1 8 26 22 4 14
S 3 0 5 3 6 0 1 7 0 12
S 3 0 5 8 1 0 25 8 1 5
S 3 0 5 8 4 0 16 11 4 8
S 3 0 5 10 1 3 50 14 2 5
S 3 0 5 10 4 8 8 17 12 16
S 3 0 5 13 1 10 17 26 4 19
S 3 0 6 1 3 16 0 1 7 42
S 3 0 6 3 7 6 1 8 7 17
S 3 0 6 4 9 1 5 14 3 19
S 3 0 6 6 5 3 2 7 5 10
S 3 0 6 6 11 3 14 23 11 26
S 3 0 6 9 1 0 28 9 1 6
S 3 0 6 9 5 6 7 13 10 13
S 3 0 6 10 3 1 23 13 4 7
S 3 0 6 10 3 7 0 13 7 12
S 3 0 6 11 3 2 31 16 5 7
S 3 0 6 11 3 8 2 16 8 14
S 3 0 6 13 3 10 7 23 10 19
S 3 0 6 14 3 11 10 27 11 22
S 3 0 6 15 1 12 4 30 4 24
S 3 0 7 3 8 14 1 9 16 38
S 3 0 7 3 15 0 5 32 0 39
S 3 0 7 7 8 10 5 13 16 26
S 3 0 7 10 1 0 31 10 1 7
S 3 0 7 10 8 0 23 19 8 16
S 3 0 8 3 11 8 2 15 11 28
S 3 0 8 3 13 0 3 21 0 29
S 3 0 8 3 15 0 4 28 0 36
S 3 0 8 11 1 0 34 11 1 8
S 3 0 8 16 1 11 5 26 3 19
S 3 0 9 5 9 5 2 10 7 19
S 3 0 9 7 9 7 4 12 11 21
S 3 0 9 9 8 12 1 13 16 28
S 3 0 9 12 1 0 37 12 1 9
S 3 0 9 12 8 0 23 19 8 16
S 3 0 9 14 3 7 6 18 6 13
S 3 0 10 10 11 3 14 19 11 22
S 3 0 10 13 1 0 40 13 1 10
S 3 0 11 13 5 1 10 14 5 13
S 3 0 11 14 1 0 43 14 1 11
S 3 0 11 17 4 8 13 23 8 16
S 3 0 12 4 15 7 3 19 10 33
S 3 0 12 11 9 8 2 14 12 22
S 3 0 12 15 1 0 46 15 1 12
S 3 0 12 15 5 0 20 17 5 14
S 3 0 12 15 7 0 22 19 7 16
S 3 0 13 8 13 8 5 16 13 29
S 3 0 14 21 1 10 5 27 2 19
S 3 0 15 18 4 0 22 19 4 16
S 3 1 1 1 3 6 3 4 9 18
S 3 1 1 1 4 6 11 3 14 20
S 3 1 1 2 3 3 6 1 6 3
S 3 1 1 2 3 4 2 5 5 8
S 3 1 1 2 3 6 0 7 9 18
S 3 1 1 3 4 4 11 5 12 8
S 3 1 1 4 2 5 0 8 5 9
S 3 1 1 4 2 6 2 6 9 13
S 3 1 1 4 2 8 3 5 14 30
S 3 1 1 4 3 6 0 13 9 18
S 3 1 1 4 3 8 2 11 17 32
S 3 1 1 4 4 5 0 20 5 21
S 3 1 1 4 4 6 2 18 11 23
S 3 1 1 4 5 5 18 11 20 15
S 3 1 1 4 5 6 11 18 18 25
S 3 1 1 5 2 6 11 3 14 8
S 3 1 1 5 3 6 3 16 9 18
S 3 1 1 5 5 6 5 30 11 32
S 3 1 1 6 3 6 0 27 1 26
S 3 1 1 6 3 6 1 26 2 25
S 3 1 1 6 3 6 2 25 3 24
S 3 1 1 6 3 6 3 24 4 23
S 3 1 1 6 3 6 4 23 5 22
S 3 1 1 6 3 6 5 22 6 21
S 3 1 1 6 3 6 6 21 7 20
S 3 1 1 6 3 6 7 20 8 19
S 3 1 1 6 3 6 8 19 9 18
S 3 1 1 6 3 6 9 18 10 17
S 3 1 1 6 3 6 10 17 11 16
S 3 1 1 6 3 6 11 16 12 15
S 3 1 1 6 3 6 12 15 13 14
S 3 1 1 6 3 6 13 14 14 13
S 3 1 1 6 3 7 18 9 22 15
S 3 1 1 6 3 8 18 9 25 24
S 3 1 1 6 4 7 8 26 15 29
S 3 1 2 1 3 6 3 2 6 12
S 3 1 2 2 4 7 6 4 11 18
S 3 1 2 2 5 10 9 7 20 39
S 3 1 2 3 3 3 3 3 4 4
S 3 1 2 4 2 5 0 4 5 6
S 3 1 2 4 3 5 5 4 8 7
S 3 1 2 4 3 8 11 1 14 19
S 3 1 2 4 4 8 12 4 17 21
S 3 1 2 4 6 5 8 16 11 19
S 3 1 2 6 2 2 10 6 3 1
S 3 1 2 6 3 3 11 8 6 3
S 3 1 2 6 3 7 3 12 10 15
S 3 1 2 6 4 7 10 12 15 16
S 3 1 2 6 6 2 18 18 7 15
S 3 1 2 6 6 4 18 18 13 15
S 3 1 2 6 6 6 18 18 19 19
S 3 1 2 8 4 4 24 16 11 6
S 3 1 2 8 5 4 27 19 14 9
S 3 1 3 2 5 9 2 7 12 25
S 3 1 3 5 7 8 11 16 19 26
S 3 1 3 6 2 3 4 6 3 3
S 3 1 3 7 1 4 5 8 1 4
S 3 1 3 8 1 4 14 9 1 4
S 3 1 3 8 4 8 8 16 13 17
S 3 1 3 9 1 4 25 10 1 4
S 3 1 3 9 2 8 1 19 4 16
S 3 1 3 10 1 4 38 11 1 4
S 3 1 3 10 2 8 11 21 4 16
S 3 1 3 11 2 8 23 23 4 16
S 3 1 4 2 6 13 2 8 17 41
S 3 1 4 3 3 15 5 1 12 48
S 3 1 4 5 5 10 3 8 14 24
S 3 1 4 6 3 3 3 6 4 5
S 3 1 4 6 6 11 6 12 19 30
S 3 1 4 8 4 6 8 12 9 10
S 3 1 4 10 2 3 26 12 3 4
S 3 1 5 4 4 5 0 4 5 9
S 3 1 5 6 4 1 4 6 3 7
S 3 1 5 10 3 6 9 14 6 9
S 3 1 6 6 7 1 7 10 4 13
S 3 1 6 13 5 5 29 21 10 10
S 3 1 7 2 11 7 0 17 8 27
S 3 1 7 6 8 8 5 11 12 20
S 3 1 7 8 4 4 0 8 5 9
S 3 1 7 11 6 10 5 17 14 20
S 3 1 8 14 3 9 3 20 6 15
S 3 1 9 10 7 9 2 13 12 19
S 3 1 9 14 4 7 8 18 7 13
S 3 1 9 16 2 6 32 20 3 11
S 3 1 11 13 7 8 3 16 11 18
S 3 1 13 4 10 5 0 8 5 21
S 3 2 2 2 3 3 3 2 3 3
S 3 2 2 3 3 4 0 6 2 6
S 3 2 2 3 3 6 1 5 6 9
S 3 2 2 4 3 5 1 7 4 7
S 3 2 2 4 3 9 3 5 12 21
S 3 2 2 4 5 5 9 7 10 9
S 3 2 2 5 3 6 6 5 9 6
S 3 2 2 5 5 6 4 15 7 16
S 3 2 2 5 5 10 6 13 19 30
S 3 2 2 6 3 9 12 3 17 16
S 3 2 2 6 5 7 5 18 9 19
S 3 2 2 6 7 7 19 16 21 19
S 3 2 2 7 3 12 18 2 24 36
S 3 2 2 7 5 8 12 16 16 18
S 3 2 2 8 5 9 25 9 28 13
S 3 2 3 2 5 8 7 4 11 17
S 3 2 3 3 5 5 2 8 5 11
S 3 2 3 3 5 7 8 4 11 13
S 3 2 3 4 7 8 1 18 11 25
S 3 2 3 5 5 10 1 12 14 25
S 3 2 3 5 5 11 4 10 17 29
S 3 2 3 6 2 4 2 7 2 4
S 3 2 3 6 3 3 6 6 4 3
S 3 2 3 7 4 8 1 15 8 16
S 3 2 3 7 7 7 16 16 17 17
S 3 2 3 8 2 4 10 9 2 4
S 3 2 3 8 4 8 4 17 8 16
S 3 2 3 9 4 8 8 19 8 16
S 3 2 3 10 2 4 22 11 2 4
S 3 2 3 10 4 8 13 21 8 16
S 3 2 3 11 4 8 19 23 8 16
S 3 2 3 12 2 4 38 13 2 4
S 3 2 3 12 4 8 26 25 8 16
S 3 2 4 3 3 6 0 3 5 8
S 3 2 4 4 5 3 4 6 4 8
S 3 2 4 4 5 11 12 2 16 24
S 3 2 4 5 3 4 1 5 4 5
S 3 2 4 5 5 10 3 8 13 21
S 3 2 4 7 7 8 12 14 16 18
S 3 2 4 12 3 3 32 14 4 4
S 3 2 5 3 4 14 2 3 12 34
S 3 2 5 4 6 8 4 7 10 16
S 3 2 5 5 7 13 6 10 19 33
S 3 2 5 7 4 2 6 7 4 6
S 3 2 5 14 3 12 3 32 3 27
S 3 2 6 2 5 13 4 3 11 28
S 3 2 6 3 5 16 2 4 14 40
S 3 2 6 12 7 7 20 20 14 14
S 3 2 6 13 5 6 22 19 9 10
S 3 2 6 15 3 12 6 30 4 24
S 3 2 7 5 6 12 0 7 12 24
S 3 2 9 12 9 6 15 18 13 17
S 3 2 9 14 5 7 10 18 8 13
S 3 2 9 15 3 6 15 18 4 11
S 3 2 13 6 10 4 2 9 6 20
S 3 3 3 3 4 6 3 5 6 8
S 3 3 3 4 3 4 2 5 3 4
S 3 3 3 4 3 4 3 4 4 3
S 3 3 3 4 3 5 4 3 6 3
S 3 3 3 4 3 7 4 3 8 7
S 3 3 3 4 3 8 4 3 9 10
S 3 3 3 4 3 10 4 3 11 18
S 3 3 3 4 3 11 4 3 12 23
S 3 3 3 4 3 13 4 3 14 35
S 3 3 3 4 3 14 4 3 15 42
S 3 3 3 4 6 7 8 8 11 13
S 3 3 3 4 6 8 7 9 12 16
S 3 3 3 4 6 10 6 10 15 23
S 3 3 3 5 6 8 7 11 12 16
S 3 3 3 5 9 8 29 4 29 14
S 3 3 3 6 4 12 9 5 18 26
S 3 3 3 6 5 9 8 9 14 15
S 3 3 3 6 7 9 10 15 16 21
S 3 3 3 7 6 8 9 15 12 16
S 3 3 3 7 6 10 11 13 18 20
S 3 3 3 8 6 8 2 26 3 25
S 3 3 3 8 6 8 3 25 4 24
S 3 3 3 8 6 8 4 24 5 23
S 3 3 3 8 6 8 5 23 6 22
S 3 3 3 8 6 8 6 22 7 21
S 3 3 3 8 6 8 7 21 8 20
S 3 3 3 8 6 8 8 20 9 19
S 3 3 3 8 6 8 9 19 10 18
S 3 3 3 8 6 8 10 18 11 17
S 3 3 3 8 6 8 11 17 12 16
S 3 3 3 8 6 8 12 16 13 15
S 3 3 3 8 6 8 13 15 14 14
S 3 3 3 8 6 10 16 12 21 17
S 3 3 3 8 6 11 16 12 23 21
S 3 3 4 3 5 6 3 6 6 10
S 3 3 4 4 4 4 4 4 5 5
S 3 3 4 4 4 6 4 4 7 7
S 3 3 4 4 4 8 4 4 9 11
S 3 3 4 4 4 10 4 4 11 17
S 3 3 4 4 4 12 4 4 13 25
S 3 3 4 4 4 14 4 4 15 35
S 3 3 4 5 5 8 1 10 8 14
S 3 3 4 5 7 11 5 13 16 26
S 3 3 4 6 6 9 10 8 15 15
S 3 3 4 7 7 11 19 7 24 20
S 3 3 4 8 8 4 16 16 9 14
S 3 3 4 8 8 5 16 16 11 14
S 3 3 4 8 8 8 16 16 17 17
S 3 3 4 8 8 9 16 16 19 19
S 3 3 4 10 4 7 10 16 5 11
S 3 3 4 12 4 9 12 24 3 19
S 3 3 4 14 4 3 38 16 5 4
S 3 3 5 3 6 6 3 7 6 12
S 3 3 5 4 7 13 2 11 16 31
S 3 3 5 7 7 12 5 14 17 26
S 3 3 5 8 8 4 14 14 9 13
S 3 3 5 10 5 10 1 20 8 19
S 3 3 6 3 7 6 3 8 6 14
S 3 3 6 4 6 4 4 6 5 10
S 3 3 6 4 6 8 4 6 9 14
S 3 3 6 4 6 10 4 6 11 18
S 3 3 6 4 6 13 0 8 13 27
S 3 3 6 4 6 13 8 4 15 26
S 3 3 6 4 6 14 4 6 15 30
S 3 3 6 5 9 11 7 13 16 26
S 3 3 6 7 9 4 11 14 8 16
S 3 3 6 14 6 8 22 22 11 13
S 3 3 7 3 8 6 3 9 6 16
S 3 3 8 3 9 6 3 10 6 18
S 3 3 8 5 7 14 1 8 14 28
S 3 3 9 3 10 6 3 11 6 20
S 3 3 9 4 9 5 4 9 6 17
S 3 3 9 4 9 10 4 9 11 22
S 3 3 9 4 9 14 4 9 15 30
S 3 3 9 12 4 6 2 14 5 11
S 3 3 9 14 6 7 12 18 9 13
S 3 3 10 3 11 6 3 12 6 22
S 3 3 11 3 12 6 3 13 6 24
S 3 3 12 3 13 6 3 14 6 26
S 3 3 12 4 12 4 4 12 5 23
S 3 3 12 4 12 8 4 12 9 25
S 3 3 12 4 12 10 4 12 11 27
S 3 3 12 10 12 7 10 16 13 23
S 3 3 13 3 14 6 3 15 6 28
S 3 3 13 4 13 3 4 13 4 25
S 3 3 14 3 15 6 3 16 6 30
S 3 3 15 3 16 6 3 17 6 32
S 3 3 15 8 12 8 4 12 11 25
S 3 3 18 10 12 5 2 12 9 25
S 3 4 4 7 7 8 9 14 11 15
S 3 4 4 7 9 8 23 8 23 11
S 3 4 5 5 7 13 6 10 17 27
S 3 4 5 6 6 8 6 9 10 12
S 3 4 5 6 10 8 2 25 6 28
S 3 4 5 9 7 10 7 18 12 19
S 3 4 6 4 5 13 5 4 13 23
S 3 4 6 5 11 8 2 23 7 28
S 3 4 6 6 7 9 7 9 12 15
S 3 4 6 6 7 11 4 11 13 20
S 3 4 6 6 11 9 7 21 12 27
S 3 4 6 7 11 6 11 20 9 23
S 3 4 7 4 6 14 5 5 14 26
S 3 4 7 9 6 6 7 11 8 10
S 3 4 7 9 7 10 5 14 12 17
S 3 4 7 15 5 10 13 24 6 17
S 3 4 8 4 7 15 5 6 15 29
S 3 4 8 12 7 11 5 19 12 19
S 3 4 9 4 8 16 5 7 16 32
S 3 4 9 5 8 16 2 9 16 32
S 3 4 9 14 7 7 14 18 10 13
S 3 5 5 8 9 10 13 16 16 19
S 3 5 6 6 10 8 2 22 5 25
S 3 5 6 8 8 12 16 8 21 17
S 3 5 7 5 10 10 3 17 10 24
S 3 5 7 6 6 8 3 9 8 12
S 3 5 7 12 6 11 0 24 5 21
S 3 5 8 8 8 13 0 16 13 24
S 3 5 9 14 8 7 16 18 11 13
S 3 5 12 6 8 11 2 8 11 20
S 3 6 6 6 7 9 8 9 11 12
S 3 6 6 7 9 8 12 12 12 14
S 3 6 6 7 9 10 11 13 14 17
S 3 6 6 8 9 11 12 14 16 18
S 3 6 6 10 9 11 19 12 21 13
S 3 6 7 7 10 10 19 7 20 14
S 3 6 9 6 8 12 3 11 12 20
S 3 6 9 10 9 13 4 18 14 23
S 3 6 9 14 9 7 18 18 12 13
S 3 7 10 12 9 9 11 16 12 15
S 3 9 9 9 10 12 13 13 16 16
S 4 0 0 0 1 4 4 0 4 16
S 4 0 0 0 1 4 4 1 8 33
S 4 0 0 0 1 4 4 2 12 50
S 4 0 0 0 1 4 5 0 5 20
S 4 0 0 0 1 4 5 1 9 37
S 4 0 0 0 1 4 5 2 13 54
S 4 0 0 0 1 4 6 0 6 24
S 4 0 0 0 1 4 6 1 10 41
S 4 0 0 0 1 4 7 0 7 28
S 4 0 0 0 1 4 7 1 11 45
S 4 0 0 0 1 4 8 0 8 32
S 4 0 0 0 1 4 8 1 12 49
S 4 0 0 0 1 4 9 0 9 36
S 4 0 0 0 1 4 9 1 13 53
S 4 0 0 0 1 4 10 0 10 40
S 4 0 0 0 1 4 11 0 11 44
S 4 0 0 0 1 4 12 0 12 48
S 4 0 0 0 1 4 13 0 13 52
S 4 0 0 1 2 3 0 1 1 2
S 4 0 0 1 2 3 0 2 2 4
S 4 0 0 1 2 3 0 3 3 6
S 4 0 0 1 2 3 0 4 4 8
S 4 0 0 1 2 3 0 5 5 10
S 4 0 0 1 2 3 0 6 6 12
S 4 0 0 1 2 3 0 7 7 14
S 4 0 0 1 2 3 0 8 8 16
S 4 0 0 1 2 3 0 9 9 18
S 4 0 0 1 2 3 0 10 10 20
S 4 0 0 1 2 3 0 11 11 22
S 4 0 0 1 2 3 0 12 12 24
S 4 0 0 1 2 3 0 13 13 26
S 4 0 0 1 2 3 0 14 14 28
S 4 0 0 1 2 3 0 15 15 30
S 4 0 0 1 2 3 0 16 16 32
S 4 0 0 1 2 3 0 17 17 34
S 4 0 0 1 2 3 0 18 18 36
S 4 0 0 1 2 3 0 19 19 38
S 4 0 0 1 2 3 1 1 2 3
S 4 0 0 1 2 3 1 2 3 5
S 4 0 0 1 2 3 1 3 4 7
S 4 0 0 1 2 3 1 4 5 9
S 4 0 0 1 2 3 1 5 6 11
S 4 0 0 1 2 3 1 6 7 13
S 4 0 0 1 2 3 1 7 8 15
S 4 0 0 1 2 3 1 8 9 17
S 4 0 0 1 2 3 1 9 10 19
S 4 0 0 1 2 3 1 10 11 21
S 4 0 0 1 2 3 1 11 12 23
S 4 0 0 1 2 3 1 12 13 25
S 4 0 0 1 2 3 1 13 14 27
S 4 0 0 1 2 3 1 14 15 29
S 4 0 0 1 2 3 1 15 16 31
S 4 0 0 1 2 3 1 16 17 33
S 4 0 0 1 2 3 1 17 18 35
S 4 0 0 1 2 3 1 18 19 37
S 4 0 0 1 2 3 2 1 3 4
S 4 0 0 1 2 3 2 2 4 6
S 4 0 0 1 2 3 2 3 5 8
S 4 0 0 1 2 3 2 4 6 10
S 4 0 0 1 2 3 2 5 7 12
S 4 0 0 1 2 3 2 6 8 14
S 4 0 0 1 2 3 2 7 9 16
S 4 0 0 1 2 3 2 8 10 18
S 4 0 0 1 2 3 2 9 11 20
S 4 0 0 1 2 3 2 10 12 22
S 4 0 0 1 2 3 2 11 13 24
S 4 0 0 1 2 3 2 12 14 26
S 4 0 0 1 2 3 2 13 15 28
S 4 0 0 1 2 3 2 14 16 30
S 4 0 0 1 2 3 2 15 17 32
S 4 0 0 1 2 3 2 16 18 34
S 4 0 0 1 2 3 2 17 19 36
S 4 0 0 1 2 3 2 18 20 38
S 4 0 0 1 2 3 3 1 4 5
S 4 0 0 1 2 3 3 2 5 7
S 4 0 0 1 2 3 3 3 6 9
S 4 0 0 1 2 3 3 4 7 11
S 4 0 0 1 2 3 3 5 8 13
S 4 0 0 1 2 3 3 6 9 15
S 4 0 0 1 2 3 3 7 10 17
S 4 0 0 1 2 3 3 8 11 19
S 4 0 0 1 2 3 3 9 12 21
S 4 0 0 1 2 3 3 10 13 23
S 4 0 0 1 2 3 3 11 14 25
S 4 0 0 1 2 3 3 12 15 27
S 4 0 0 1 2 3 3 13 16 29
S 4 0 0 1 2 3 3 14 17 31
S 4 0 0 1 2 3 3 15 18 33
S 4 0 0 1 2 3 3 16 19 35
S 4 0 0 1 2 3 3 17 20 37
S 4 0 0 1 2 3 4 0 4 4
S 4 0 0 1 2 3 4 1 5 6
S 4 0 0 1 2 3 4 2 6 8
S 4 0 0 1 2 3 4 3 7 10
S 4 0 0 1 2 3 4 4 8 12
S 4 0 0 1 2 3 4 5 9 14
S 4 0 0 1 2 3 4 6 10 16
S 4 0 0 1 2 3 4 7 11 18
S 4 0 0 1 2 3 4 8 12 20
S 4 0 0 1 2 3 4 9 13 22
S 4 0 0 1 2 3 4 10 14 24
S 4 0 0 1 2 3 4 11 15 26
S 4 0 0 1 2 3 4 12 16 28
S 4 0 0 1 2 3 4 13 17 30
S 4 0 0 1 2 3 4 14 18 32
S 4 0 0 1 2 3 4 15 19 34
S 4 0 0 1 2 3 4 16 20 36
S 4 0 0 1 2 3 5 0 5 5
S 4 0 0 1 2 3 5 1 6 7
S 4 0 0 1 2 3 5 2 7 9
S 4 0 0 1 2 3 5 3 8 11
S 4 0 0 1 2 3 5 4 9 13
S 4 0 0 1 2 3 5 5 10 15
S 4 0 0 1 2 3 5 6 11 17
S 4 0 0 1 2 3 5 7 12 19
S 4 0 0 1 2 3 5 8 13 21
S 4 0 0 1 2 3 5 9 14 23
S 4 0 0 1 2 3 5 10 15 25
S 4 0 0 1 2 3 5 11 16 27
S 4 0 0 1 2 3 5 12 17 29
S 4 0 0 1 2 3 5 13 18 31
S 4 0 0 1 2 3 5 14 19 33
S 4 0 0 1 2 3 5 15 20 35
S 4 0 0 1 2 3 5 16 21 37
S 4 0 0 1 2 3 6 0 6 6
S 4 0 0 1 2 3 6 1 7 8
S 4 0 0 1 2 3 6 2 8 10
S 4 0 0 1 2 3 6 3 9 12
S 4 0 0 1 2 3 6 4 10 14
S 4 0 0 1 2 3 6 5 11 16
S 4 0 0 1 2 3 6 6 12 18
S 4 0 0 1 2 3 6 7 13 20
S 4 0 0 1 2 3 6 8 14 22
S 4 0 0 1 2 3 6 9 15 24
S 4 0 0 1 2 3 6 10 16 26
S 4 0 0 1 2 3 6 11 17 28
S 4 0 0 1 2 3 6 12 18 30
S 4 0 0 1 2 3 6 13 19 32
S 4 0 0 1 2 3 6 14 20 34
S 4 0 0 1 2 3 6 15 21 36
S 4 0 0 1 2 3 7 0 7 7
S 4 0 0 1 2 3 7 1 8 9
S 4 0 0 1 2 3 7 2 9 11
S 4 0 0 1 2 3 7 3 10 13
S 4 0 0 1 2 3 7 4 11 15
S 4 0 0 1 2 3 7 5 12 17
S 4 0 0 1 2 3 7 6 13 19
S 4 0 0 1 2 3 7 7 14 21
S 4 0 0 1 2 3 7 8 15 23
S 4 0 0 1 2 3 7 9 16 25
S 4 0 0 1 2 3 7 10 17 27
S 4 0 0 1 2 3 7 11 18 29
S 4 0 0 1 2 3 7 12 19 31
S 4 0 0 1 2 3 7 13 20 33
S 4 0 0 1 2 3 7 14 21 35
S 4 0 0 1 2 3 7 15 22 37
S 4 0 0 1 2 3 8 0 8 8
S 4 0 0 1 2 3 8 1 9 10
S 4 0 0 1 2 3 8 2 10 12
S 4 0 0 1 2 3 8 3 11 14
S 4 0 0 1 2 3 8 4 12 16
S 4 0 0 1 2 3 8 5 13 18
S 4 0 0 1 2 3 8 6 14 20
S 4 0 0 1 2 3 8 7 15 22
S 4 0 0 1 2 3 8 8 16 24
S 4 0 0 1 2 3 8 9 17 26
S 4 0 0 1 2 3 8 10 18 28
S 4 0 0 1 2 3 8 11 19 30
S 4 0 0 1 2 3 8 12 20 32
S 4 0 0 1 2 3 8 13 21 34
S 4 0 0 1 2 3 8 14 22 36
S 4 0 0 1 2 3 9 0 9 9
S 4 0 0 1 2 3 9 1 10 11
S 4 0 0 1 2 3 9 2 11 13
S 4 0 0 1 2 3 9 3 12 15
S 4 0 0 1 2 3 9 4 13 17
S 4 0 0 1 2 3 9 5 14 19
S 4 0 0 1 2 3 9 6 15 21
S 4 0 0 1 2 3 9 7 16 23
S 4 0 0 1 2 3 9 8 17 25
S 4 0 0 1 2 3 9 9 18 27
S 4 0 0 1 2 3 9 10 19 29
S 4 0 0 1 2 3 9 11 20 31
S 4 0 0 1 2 3 9 12 21 33
S 4 0 0 1 2 3 9 13 22 35
S 4 0 0 1 2 3 10 0 10 10
S 4 0 0 1 2 3 10 1 11 12
S 4 0 0 1 2 3 10 2 12 14
S 4 0 0 1 2 3 10 3 13 16
S 4 0 0 1 2 3 10 4 14 18
S 4 0 0 1 2 3 10 5 15 20
S 4 0 0 1 2 3 10 6 16 22
S 4 0 0 1 2 3 10 7 17 24
S 4 0 0 1 2 3 10 8 18 26
S 4 0 0 1 2 3 10 9 19 28
S 4 0 0 1 2 3 10 10 20 30
S 4 0 0 1 2 3 10 11 21 32
S 4 0 0 1 2 3 10 12 22 34
S 4 0 0 1 2 3 10 13 23 36
S 4 0 0 1 2 3 11 0 11 11
S 4 0 0 1 2 3 11 1 12 13
S 4 0 0 1 2 3 11 2 13 15
S 4 0 0 1 2 3 11 3 14 17
S 4 0 0 1 2 3 11 4 15 19
S 4 0 0 1 2 3 11 5 16 21
S 4 0 0 1 2 3 11 6 17 23
S 4 0 0 1 2 3 11 7 18 25
S 4 0 0 1 2 3 11 8 19 27
S 4 0 0 1 2 3 11 9 20 29
S 4 0 0 1 2 3 11 10 21 31
S 4 0 0 1 2 3 11 11 22 33
S 4 0 0 1 2 3 11 12 23 35
S 4 0 0 1 2 3 12 0 12 12
S 4 0 0 1 2 3 12 1 13 14
S 4 0 0 1 2 3 12 2 14 16
S 4 0 0 1 2 3 12 3 15 18
S 4 0 0 1 2 3 12 4 16 20
S 4 0 0 1 2 3 12 5 17 22
S 4 0 0 1 2 3 12 6 18 24
S 4 0 0 1 2 3 12 7 19 26
S 4 0 0 1 2 3 12 8 20 28
S 4 0 0 1 2 3 12 9 21 30
S 4 0 0 1 2 3 12 10 22 32
S 4 0 0 1 2 3 12 11 23 34
S 4 0 0 1 2 3 13 0 13 13
S 4 0 0 1 2 3 13 1 14 15
S 4 0 0 1 2 3 13 2 15 17
S 4 0 0 1 2 3 13 3 16 19
S 4 0 0 1 2 3 13 4 17 21
S 4 0 0 1 2 3 13 5 18 23
S 4 0 0 1 2 3 13 6 19 25
S 4 0 0 1 2 3 13 7 20 27
S 4 0 0 1 2 3 13 8 21 29
S 4 0 0 1 2 3 13 9 22 31
S 4 0 0 1 2 3 13 10 23 33
S 4 0 0 1 2 3 13 11 24 35
S 4 0 0 1 2 3 14 0 14 14
S 4 0 0 1 2 3 14 1 15 16
S 4 0 0 1 2 3 14 2 16 18
S 4 0 0 1 2 3 14 3 17 20
S 4 0 0 1 2 3 14 4 18 22
S 4 0 0 1 2 3 14 5 19 24
S 4 0 0 1 2 3 14 6 20 26
S 4 0 0 1 2 3 14 7 21 28
S 4 0 0 1 2 3 14 8 22 30
S 4 0 0 1 2 3 14 9 23 32
S 4 0 0 1 2 3 14 10 24 34
S 4 0 0 1 2 3 15 0 15 15
S 4 0 0 1 2 3 15 1 16 17
S 4 0 0 1 2 3 15 2 17 19
S 4 0 0 1 2 3 15 3 18 21
S 4 0 0 1 2 3 15 4 19 23
S 4 0 0 1 2 3 15 5 20 25
S 4 0 0 1 2 3 15 6 21 27
S 4 0 0 1 2 3 15 7 22 29
S 4 0 0 1 2 3 15 8 23 31
S 4 0 0 1 2 3 15 9 24 33
S 4 0 0 1 2 3 15 10 25 35
S 4 0 0 1 2 3 16 0 16 16
S 4 0 0 1 2 3 16 1 17 18
S 4 0 0 1 2 3 16 2 18 20
S 4 0 0 1 2 3 16 3 19 22
S 4 0 0 1 2 3 16 4 20 24
S 4 0 0 1 2 3 16 5 21 26
S 4 0 0 1 2 3 16 6 22 28
S 4 0 0 1 2 3 16 7 23 30
S 4 0 0 1 2 3 16 8 24 32
S 4 0 0 1 2 3 16 9 25 34
S 4 0 0 1 2 3 17 0 17 17
S 4 0 0 1 2 3 17 1 18 19
S 4 0 0 1 2 3 17 2 19 21
S 4 0 0 1 2 3 17 3 20 23
S 4 0 0 1 2 3 17 4 21 25
S 4 0 0 1 2 3 17 5 22 27
S 4 0 0 1 2 3 17 6 23 29
S 4 0 0 1 2 3 17 7 24 31
S 4 0 0 1 2 3 17 8 25 33
S 4 0 0 1 2 3 18 0 18 18
S 4 0 0 1 2 3 18 1 19 20
S 4 0 0 1 2 3 18 2 20 22
S 4 0 0 1 2 3 18 3 21 24
S 4 0 0 1 2 3 18 4 22 26
S 4 0 0 1 2 3 18 5 23 28
S 4 0 0 1 2 3 18 6 24 30
S 4 0 0 1 2 3 18 7 25 32
S 4 0 0 1 2 3 18 8 26 34
S 4 0 0 1 2 3 19 0 19 19
S 4 0 0 1 2 3 19 1 20 21
S 4 0 0 1 2 3 19 2 21 23
S 4 0 0 1 2 3 19 3 22 25
S 4 0 0 1 2 3 19 4 23 27
S 4 0 0 1 2 3 19 5 24 29
S 4 0 0 1 2 3 19 6 25 31
S 4 0 0 1 2 3 19 7 26 33
S 4 0 0 1 2 3 20 0 20 20
S 4 0 0 1 2 3 20 1 21 22
S 4 0 0 1 2 3 20 2 22 24
S 4 0 0 1 2 3 20 3 23 26
S 4 0 0 1 2 3 20 4 24 28
S 4 0 0 1 2 3 20 5 25 30
S 4 0 0 1 2 3 20 6 26 32
S 4 0 0 1 2 3 21 0 21 21
S 4 0 0 1 2 3 21 1 22 23
S 4 0 0 1 2 3 21 2 23 25
S 4 0 0 1 2 3 21 3 24 27
S 4 0 0 1 2 3 21 4 25 29
S 4 0 0 1 2 3 21 5 26 31
S 4 0 0 1 2 3 21 6 27 33
S 4 0 0 1 2 3 22 0 22 22
S 4 0 0 1 2 3 22 1 23 24
S 4 0 0 1 2 3 22 2 24 26
S 4 0 0 1 2 3 22 3 25 28
S 4 0 0 1 2 3 22 4 26 30
S 4 0 0 1 2 3 22 5 27 32
S 4 0 0 1 2 3 23 0 23 23
S 4 0 0 1 2 3 23 1 24 25
S 4 0 0 1 2 3 23 2 25 27
S 4 0 0 1 2 3 23 3 26 29
S 4 0 0 1 2 3 23 4 27 31
S 4 0 0 1 2 3 23 5 28 33
S 4 0 0 1 2 3 24 0 24 24
S 4 0 0 1 2 3 24 1 25 26
S 4 0 0 1 2 3 24 2 26 28
S 4 0 0 1 2 3 24 3 27 30
S 4 0 0 1 2 3 24 4 28 32
S 4 0 0 1 2 3 25 0 25 25
S 4 0 0 1 2 3 25 1 26 27
S 4 0 0 1 2 3 25 2 27 29
S 4 0 0 1 2 3 25 3 28 31
S 4 0 0 1 2 3 26 0 26 26
S 4 0 0 1 2 3 26 1 27 28
S 4 0 0 1 2 3 26 2 28 30
S 4 0 0 1 2 3 26 3 29 32
S 4 0 0 1 2 3 27 0 27 27
S 4 0 0 1 2 3 27 1 28 29
S 4 0 0 1 2 3 27 2 29 31
S 4 0 0 1 2 3 28 0 28 28
S 4 0 0 1 2 3 28 1 29 30
S 4 0 0 1 2 3 28 2 30 32
S 4 0 0 1 2 3 29 0 29 29
S 4 0 0 1 2 3 29 1 30 31
S 4 0 0 1 2 3 30 0 30 30
S 4 0 0 1 2 3 31 0 31 31
S 4 0 1 0 1 9 5 0 5 46
S 4 0 1 1 3 8 3 5 15 41
S 4 0 1 2 3 3 1 4 3 6
S 4 0 1 2 3 6 6 4 12 21
S 4 0 1 2 4 4 2 11 8 16
S 4 0 1 3 3 3 5 5 6 6
S 4 0 1 3 3 6 9 5 15 21
S 4 0 1 4 1 8 4 0 8 33
S 4 0 1 4 1 9 5 0 9 46
S 4 0 1 4 2 2 5 3 4 0
S 4 0 1 4 2 4 6 3 8 4
S 4 0 1 4 2 6 7 3 12 16
S 4 0 1 4 2 8 8 3 16 36
S 4 0 1 4 3 2 10 8 6 5
S 4 0 1 4 3 5 11 8 15 14
S 4 0 1 4 4 0 14 15 0 16
S 4 0 1 4 4 4 15 15 16 16
S 4 0 1 4 5 3 19 24 15 22
S 4 0 1 5 1 4 5 5 5 1
S 4 0 1 5 1 5 1 5 6 6
S 4 0 1 5 3 0 23 13 3 9
S 4 0 1 5 3 3 19 13 12 6
S 4 0 1 5 3 6 15 13 21 21
S 4 0 1 6 1 4 24 12 6 1
S 4 0 1 6 1 5 13 12 7 6
S 4 0 1 6 1 6 2 12 8 13
S 4 0 1 6 2 0 46 15 4 4
S 4 0 1 6 2 2 35 15 8 0
S 4 0 1 6 2 4 24 15 12 4
S 4 0 1 6 2 6 13 15 16 16
S 4 0 1 6 2 8 2 15 20 36
S 4 0 1 6 3 0 44 20 6 9
S 4 0 1 6 3 3 33 20 15 6
S 4 0 1 7 1 5 43 21 8 6
S 4 0 1 7 1 6 23 21 9 13
S 4 0 1 7 1 7 3 21 10 22
S 4 0 2 1 2 9 5 0 6 26
S 4 0 2 1 2 11 7 0 8 42
S 4 0 2 2 3 6 2 2 6 12
S 4 0 2 3 2 9 5 0 8 26
S 4 0 2 3 2 11 7 0 10 42
S 4 0 2 3 6 3 5 16 6 18
S 4 0 2 4 3 2 3 4 3 4
S 4 0 2 4 3 8 4 4 12 22
S 4 0 2 4 5 0 8 12 0 14
S 4 0 2 5 2 1 5 4 2 2
S 4 0 2 5 2 3 3 4 4 2
S 4 0 2 5 2 5 1 4 6 6
S 4 0 2 5 6 3 17 20 12 18
S 4 0 2 6 1 2 14 6 2 0
S 4 0 2 6 1 4 3 6 3 2
S 4 0 2 6 3 0 19 10 3 6
S 4 0 2 6 3 6 8 10 12 12
S 4 0 2 6 5 2 22 18 10 12
S 4 0 2 7 2 1 33 12 4 2
S 4 0 2 7 2 3 23 12 6 2
S 4 0 2 7 2 5 13 12 8 6
S 4 0 2 7 2 7 3 12 10 14
S 4 0 2 8 1 6 21 16 5 8
S 4 0 2 8 3 6 23 20 15 12
S 4 0 2 9 2 7 27 24 12 14
S 4 0 2 9 2 9 5 24 14 26
S 4 0 3 3 5 1 1 7 0 10
S 4 0 3 3 7 1 3 15 0 18
S 4 0 3 4 4 0 2 5 0 8
S 4 0 3 4 4 12 3 5 16 40
S 4 0 3 4 5 0 4 8 0 11
S 4 0 3 4 8 0 9 21 0 24
S 4 0 3 4 10 0 12 33 0 36
S 4 0 3 6 1 1 3 4 1 2
S 4 0 3 6 2 4 0 5 4 4
S 4 0 3 6 4 4 8 9 8 8
S 4 0 3 6 5 7 9 12 15 18
S 4 0 3 7 1 3 9 7 2 2
S 4 0 3 7 7 0 27 23 7 19
S 4 0 3 9 1 4 51 15 3 3
S 4 0 3 9 1 7 7 15 4 10
S 4 0 3 10 2 6 35 21 8 8
S 4 0 4 1 4 13 0 3 10 37
S 4 0 4 3 4 7 0 3 6 13
S 4 0 4 3 4 11 1 3 10 27
S 4 0 4 3 6 3 1 8 3 12
S 4 0 4 3 6 9 2 8 12 24
S 4 0 4 3 8 7 3 15 12 25
S 4 0 4 3 10 5 4 24 10 30
S 4 0 4 4 5 8 2 6 10 18
S 4 0 4 5 4 1 2 5 2 7
S 4 0 4 5 4 5 1 5 6 9
S 4 0 4 5 4 9 0 5 10 19
S 4 0 4 5 6 3 6 10 6 12
S 4 0 4 5 6 9 5 10 15 24
S 4 0 4 5 8 1 10 17 4 19
S 4 0 4 6 5 10 3 9 15 25
S 4 0 4 7 2 1 6 6 2 4
S 4 0 4 7 2 3 1 6 3 4
S 4 0 4 7 4 3 8 9 6 7
S 4 0 4 7 4 7 3 9 10 13
S 4 0 4 7 6 5 12 14 12 14
S 4 0 4 7 8 3 19 21 12 19
S 4 0 4 8 1 4 2 8 2 4
S 4 0 4 8 3 0 19 10 3 6
S 4 0 4 8 5 0 21 14 5 10
S 4 0 4 9 2 1 33 12 3 4
S 4 0 4 9 2 3 22 12 4 4
S 4 0 4 9 2 5 11 12 5 6
S 4 0 4 9 2 7 0 12 6 10
S 4 0 4 9 4 1 27 15 6 7
S 4 0 4 9 4 5 16 15 10 9
S 4 0 4 9 4 9 5 15 14 19
S 4 0 4 9 6 3 26 20 12 12
S 4 0 4 10 1 6 23 15 3 7
S 4 0 4 10 3 2 38 17 6 5
S 4 0 4 11 2 7 25 20 7 10
S 4 0 4 11 2 9 6 20 8 16
S 4 0 4 11 4 7 26 23 14 13
S 4 0 5 2 5 12 0 4 10 29
S 4 0 5 3 7 6 1 9 7 17
S 4 0 5 4 9 5 5 16 9 22
S 4 0 5 4 11 5 7 24 11 30
S 4 0 5 5 11 4 11 25 11 29
S 4 0 5 7 5 2 7 9 5 9
S 4 0 5 7 5 7 3 9 10 14
S 4 0 5 9 1 0 37 9 1 5
S 4 0 5 10 1 4 24 12 2 5
S 4 0 5 10 4 4 18 15 8 8
S 4 0 5 11 3 3 33 17 6 6
S 4 0 5 13 3 11 7 25 12 22
S 4 0 6 9 2 1 7 8 2 6
S 4 0 6 10 1 0 41 10 1 6
S 4 0 6 10 5 0 21 14 5 10
S 4 0 6 13 2 9 7 20 6 14
S 4 0 7 4 8 0 1 9 0 16
S 4 0 7 11 1 0 45 11 1 7
S 4 0 8 3 10 1 0 12 0 20
S 4 0 8 4 9 8 1 10 9 22
S 4 0 8 4 13 0 4 21 0 29
S 4 0 8 9 6 3 4 10 6 12
S 4 0 8 11 2 1 8 10 2 8
S 4 0 8 11 6 9 2 14 12 18
S 4 0 8 12 1 0 49 12 1 8
S 4 0 8 12 3 0 23 13 3 9
S 4 0 8 13 2 3 26 15 3 8
S 4 0 8 13 6 11 4 19 15 22
S 4 0 8 15 2 9 8 21 5 14
S 4 0 10 7 10 7 3 12 10 22
S 4 0 10 12 5 2 5 12 5 12
S 4 0 10 13 2 1 9 12 2 10
S 4 0 10 15 6 9 7 20 12 18
S 4 0 10 16 3 8 6 20 6 14
S 4 0 11 6 11 6 2 12 8 23
S 4 0 11 9 11 9 5 15 14 26
S 4 0 12 12 11 4 11 18 11 22
S 4 0 12 13 8 9 0 15 12 21
S 4 0 12 15 2 1 10 14 2 12
S 4 0 12 19 2 9 10 24 4 16
S 4 0 14 17 2 1 11 16 2 14
S 4 0 15 18 7 1 17 20 7 18
S 4 0 16 19 2 1 12 18 2 16
S 4 0 18 21 2 1 13 20 2 18
S 4 0 20 22 5 2 1 21 5 21
S 4 0 20 23 2 1 14 22 2 20
S 4 0 22 25 2 1 15 24 2 22
S 4 1 1 1 4 8 8 5 16 32
S 4 1 1 2 4 5 10 2 11 10
S 4 1 1 2 4 8 3 9 16 32
S 4 1 1 2 4 9 2 10 19 42
S 4 1 1 3 4 4 12 1 12 4
S 4 1 1 3 4 6 2 11 10 18
S 4 1 1 3 4 8 0 13 16 32
S 4 1 1 4 5 5 19 6 20 10
S 4 1 1 4 6 6 32 4 33 15
S 4 1 1 5 2 6 0 9 6 10
S 4 1 1 5 2 10 4 5 18 46
S 4 1 1 5 4 8 0 21 16 32
S 4 1 1 5 5 6 0 30 6 31
S 4 1 1 6 2 7 14 2 17 8
S 4 1 1 6 2 8 13 3 18 18
S 4 1 1 6 3 7 3 18 10 20
S 4 1 1 6 3 9 9 12 22 32
S 4 1 1 7 3 8 22 8 26 15
S 4 1 2 2 5 10 17 2 20 34
S 4 1 2 3 3 3 2 2 3 3
S 4 1 2 3 5 9 14 4 19 27
S 4 1 2 4 4 6 8 4 11 10
S 4 1 2 5 3 7 6 4 11 11
S 4 1 2 5 3 9 10 2 15 21
S 4 1 2 5 3 10 0 7 14 29
S 4 1 2 5 5 5 10 10 11 11
S 4 1 2 5 5 10 20 5 26 31
S 4 1 2 6 2 6 0 8 5 7
S 4 1 2 6 3 2 9 6 4 2
S 4 1 2 6 5 9 15 11 23 25
S 4 1 2 6 6 6 16 16 17 17
S 4 1 2 8 2 2 20 8 3 0
S 4 1 2 8 5 2 25 16 8 8
S 4 1 2 8 5 5 23 17 15 9
S 4 1 2 9 3 8 12 21 10 17
S 4 1 3 1 4 12 4 3 12 36
S 4 1 3 2 4 8 3 3 8 16
S 4 1 3 2 5 11 3 6 14 32
S 4 1 3 3 5 12 10 4 18 37
S 4 1 3 4 4 7 4 4 9 12
S 4 1 3 5 2 2 0 3 2 2
S 4 1 3 8 2 3 12 8 3 2
S 4 1 3 8 3 7 5 12 8 10
S 4 1 4 2 6 10 0 8 11 25
S 4 1 4 4 6 8 4 8 11 18
S 4 1 4 6 7 9 9 13 17 23
S 4 1 4 8 2 4 4 8 3 4
S 4 1 4 9 1 5 6 10 1 5
S 4 1 4 10 1 5 17 11 1 5
S 4 1 4 11 1 5 30 12 1 5
S 4 1 4 11 5 3 30 18 9 7
S 4 1 4 12 1 5 45 13 1 5
S 4 1 5 2 4 16 7 1 12 44
S 4 1 5 4 8 9 4 12 13 24
S 4 1 5 6 6 12 3 9 16 28
S 4 1 5 12 2 4 30 14 3 5
S 4 1 5 15 2 12 14 31 4 24
S 4 1 6 4 10 10 4 16 15 30
S 4 1 6 5 5 6 0 5 6 11
S 4 1 6 10 5 10 1 14 12 18
S 4 1 8 2 6 16 0 4 11 35
S 4 1 8 8 7 10 1 10 12 20
S 4 1 8 8 9 1 9 13 5 17
S 4 1 9 8 10 10 6 14 15 25
S 4 1 10 9 9 3 6 12 7 17
S 4 1 10 16 4 8 8 20 7 14
S 4 1 11 12 6 5 0 12 7 14
S 4 2 2 2 5 10 5 7 15 29
S 4 2 2 3 4 5 3 5 5 7
S 4 2 2 3 4 9 1 7 11 21
S 4 2 2 3 6 9 9 9 17 25
S 4 2 2 4 3 12 1 5 15 39
S 4 2 2 5 4 7 1 11 7 13
S 4 2 2 5 4 11 3 9 17 31
S 4 2 2 5 6 7 9 13 13 17
S 4 2 2 6 3 6 0 12 2 10
S 4 2 2 6 3 6 1 11 3 9
S 4 2 2 6 3 6 2 10 4 8
S 4 2 2 6 3 6 3 9 5 7
S 4 2 2 6 3 6 4 8 6 6
S 4 2 2 6 3 6 5 7 7 5
S 4 2 2 7 4 9 11 9 17 15
S 4 2 2 7 6 9 7 23 15 27
S 4 2 3 2 6 10 13 3 16 24
S 4 2 3 3 7 11 17 5 22 30
S 4 2 3 5 5 7 9 5 12 10
S 4 2 3 6 3 5 3 6 5 4
S 4 2 3 6 8 8 11 19 16 24
S 4 2 3 7 5 3 11 9 6 6
S 4 2 3 7 5 10 5 13 15 21
S 4 2 3 9 3 3 15 9 4 2
S 4 2 3 9 5 5 17 13 10 6
S 4 2 3 11 5 8 21 21 13 13
S 4 2 4 2 5 10 4 4 10 20
S 4 2 4 3 6 9 2 8 10 19
S 4 2 4 3 6 11 6 6 14 25
S 4 2 4 5 6 7 6 8 10 13
S 4 2 4 5 6 13 18 2 22 31
S 4 2 4 6 5 4 6 7 6 7
S 4 2 4 7 6 3 10 10 6 9
S 4 2 4 7 10 5 14 24 10 25
S 4 2 4 8 3 4 6 8 4 4
S 4 2 4 9 2 5 6 10 2 5
S 4 2 4 11 2 5 18 12 2 5
S 4 2 4 13 2 5 34 14 2 5
S 4 2 5 6 7 3 7 10 5 12
S 4 2 5 14 3 4 36 16 4 5
S 4 2 5 14 4 12 7 29 8 24
S 4 2 6 9 10 3 17 19 9 19
S 4 2 7 6 9 10 6 12 14 23
S 4 2 8 6 7 14 0 8 14 28
S 4 2 10 5 8 7 1 7 7 17
S 4 2 10 11 8 5 7 13 9 15
S 4 2 10 16 5 8 10 20 8 14
S 4 2 14 9 12 3 5 13 7 23
S 4 2 16 10 13 6 4 14 10 26
S 4 3 3 3 4 4 4 3 4 4
S 4 3 3 4 4 6 2 6 5 7
S 4 3 3 6 4 7 6 6 9 6
S 4 3 3 6 5 7 3 12 6 12
S 4 3 3 6 7 7 13 10 14 12
S 4 3 4 4 6 8 4 8 9 14
S 4 3 4 5 5 6 6 5 8 7
S 4 3 4 6 5 12 7 6 16 22
S 4 3 4 6 6 6 8 8 9 9
S 4 3 4 7 3 5 2 8 3 5
S 4 3 4 8 4 4 8 8 5 4
S 4 3 4 8 7 12 3 20 16 28
S 4 3 4 10 3 5 11 11 3 5
S 4 3 4 10 7 5 19 15 11 9
S 4 3 4 13 3 5 26 14 3 5
S 4 3 5 6 4 5 2 6 5 6
S 4 3 5 11 6 12 2 23 12 24
S 4 3 5 12 6 12 5 25 12 24
S 4 3 5 14 4 9 18 22 5 14
S 4 3 6 4 4 6 0 4 5 8
S 4 3 6 6 10 10 8 16 15 25
S 4 3 6 12 4 10 0 20 5 16
S 4 3 8 4 11 7 3 15 7 23
S 4 3 8 6 11 5 7 15 7 21
S 4 3 8 8 11 4 11 16 8 20
S 4 3 9 6 8 16 1 9 16 32
S 4 3 10 16 6 8 12 20 9 14
S 4 3 13 12 8 3 4 12 7 16
S 4 4 4 4 5 8 4 6 8 10
S 4 4 4 5 4 5 3 6 4 5
S 4 4 4 5 4 5 4 5 5 4
S 4 4 4 5 4 7 5 4 8 5
S 4 4 4 5 4 9 5 4 10 9
S 4 4 4 5 4 11 5 4 12 15
S 4 4 4 5 4 13 5 4 14 23
S 4 4 4 5 4 15 5 4 16 33
S 4 4 4 5 6 7 6 8 8 10
S 4 4 4 5 8 9 12 9 15 16
S 4 4 4 6 9 10 15 12 19 20
S 4 4 4 7 6 9 8 10 12 12
S 4 4 4 7 8 9 11 14 14 17
S 4 4 4 7 8 11 10 15 17 22
S 4 4 4 8 7 12 11 13 19 21
S 4 4 4 9 6 11 18 6 22 10
S 4 4 5 4 6 8 4 7 8 12
S 4 4 5 5 5 5 5 5 6 6
S 4 4 5 5 5 8 5 5 9 9
S 4 4 5 5 5 10 5 5 11 13
S 4 4 5 5 5 13 5 5 14 22
S 4 4 5 5 5 15 5 5 16 30
S 4 4 5 6 6 6 7 7 8 8
S 4 4 6 4 7 8 4 8 8 14
S 4 4 6 5 6 7 5 6 8 10
S 4 4 6 5 6 13 5 6 14 22
S 4 4 6 6 7 12 7 8 15 20
S 4 4 6 6 9 12 9 12 17 24
S 4 4 6 8 7 6 9 10 9 10
S 4 4 6 8 7 12 0 16 12 22
S 4 4 7 4 8 8 4 9 8 16
S 4 4 7 5 7 4 5 7 5 11
S 4 4 7 5 7 11 5 7 12 18
S 4 4 8 4 9 8 4 10 8 18
S 4 4 8 7 8 11 5 10 13 19
S 4 4 8 8 7 12 0 12 12 20
S 4 4 8 9 8 13 3 14 15 23
S 4 4 8 11 6 7 6 13 8 11
S 4 4 8 11 8 7 11 14 11 13
S 4 4 8 13 8 9 13 18 13 15
S 4 4 9 4 10 8 4 11 8 20
S 4 4 10 4 11 8 4 12 8 22
S 4 4 10 5 10 5 5 10 6 18
S 4 4 10 5 10 13 5 10 14 26
S 4 4 10 16 7 8 14 20 10 14
S 4 4 11 4 12 8 4 13 8 24
S 4 4 11 14 7 7 7 16 9 14
S 4 4 12 4 13 8 4 14 8 26
S 4 4 12 5 12 7 5 12 8 23
S 4 4 12 13 10 7 10 16 12 18
S 4 4 12 15 6 9 0 18 8 16
S 4 4 13 4 14 8 4 15 8 28
S 4 4 14 4 15 8 4 16 8 30
S 4 4 16 5 10 5 2 7 6 21
S 4 4 16 15 10 5 6 16 10 20
S 4 5 5 6 8 8 11 9 12 12
S 4 5 5 8 7 11 11 10 16 14
S 4 5 5 9 9 10 12 18 14 19
S 4 5 6 6 6 8 0 12 5 13
S 4 5 6 6 9 12 9 12 16 22
S 4 5 6 8 9 10 13 12 16 16
S 4 5 6 8 10 10 12 16 15 20
S 4 5 6 11 7 8 12 15 10 11
S 4 5 7 5 6 16 6 5 16 28
S 4 5 7 6 8 13 6 10 15 22
S 4 5 7 14 8 8 19 19 12 12
S 4 5 8 5 7 17 6 6 17 31
S 4 5 8 6 10 12 8 12 15 23
S 4 5 10 16 8 8 16 20 11 14
S 4 5 11 11 8 12 0 15 12 20
S 4 5 15 7 10 12 2 9 12 24
S 4 5 16 6 9 9 1 7 9 21
S 4 6 6 7 8 9 9 11 11 13
S 4 6 6 7 10 9 17 9 17 13
S 4 6 7 10 10 10 15 15 16 16
S 4 6 8 6 9 12 4 13 12 21
S 4 6 8 7 10 9 10 12 12 17
S 4 6 8 10 9 8 12 13 12 13
S 4 7 8 8 11 11 7 19 11 23
S 4 8 8 8 9 12 11 11 15 15
S 4 8 8 9 10 11 12 14 14 16
S 4 8 9 8 11 10 18 8 18 13
S 4 8 11 9 9 12 3 15 11 19
S 5 0 0 0 1 5 5 0 5 25
S 5 0 0 0 1 5 5 1 10 51
S 5 0 0 0 1 5 6 0 6 30
S 5 0 0 0 1 5 6 1 11 56
S 5 0 0 0 1 5 7 0 7 35
S 5 0 0 0 1 5 8 0 8 40
S 5 0 0 0 1 5 9 0 9 45
S 5 0 0 0 1 5 10 0 10 50
S 5 0 0 0 1 5 11 0 11 55
S 5 0 1 1 3 9 4 4 15 45
S 5 0 1 2 3 4 1 2 3 5
S 5 0 1 2 3 7 8 2 12 23
S 5 0 1 2 4 8 6 9 20 40
S 5 0 1 3 3 3 2 2 3 3
S 5 0 1 3 3 6 9 2 12 15
S 5 0 1 3 4 4 5 9 8 12
S 5 0 1 3 5 2 3 18 0 19
S 5 0 1 4 3 3 6 4 6 3
S 5 0 1 4 3 6 11 4 15 15
S 5 0 1 4 4 4 11 11 12 12
S 5 0 1 5 1 10 5 0 10 51
S 5 0 1 5 2 4 7 3 8 0
S 5 0 1 5 2 6 8 3 12 10
S 5 0 1 5 2 8 9 3 16 28
S 5 0 1 5 3 1 12 8 3 5
S 5 0 1 5 3 4 13 8 12 5
S 5 0 1 5 3 7 14 8 21 23
S 5 0 1 5 4 2 18 15 8 10
S 5 0 1 5 4 6 19 15 24 22
S 5 0 1 5 5 0 23 24 0 25
S 5 0 1 6 1 5 6 6 6 1
S 5 0 1 6 1 6 1 6 7 7
S 5 0 1 6 2 4 16 9 10 0
S 5 0 1 6 2 6 11 9 14 10
S 5 0 1 6 2 8 6 9 18 28
S 5 0 1 6 3 0 29 14 3 9
S 5 0 1 6 3 3 24 14 12 3
S 5 0 1 6 3 6 19 14 21 15
S 5 0 1 6 4 0 34 21 4 16
S 5 0 1 7 1 5 28 14 7 1
S 5 0 1 7 1 6 15 14 8 7
S 5 0 1 7 1 7 2 14 9 15
S 5 0 1 7 2 4 34 17 12 0
S 5 0 1 7 2 6 21 17 16 10
S 5 0 1 7 2 8 8 17 20 28
S 5 0 1 8 1 7 26 24 10 15
S 5 0 1 8 1 8 3 24 11 25
S 5 0 2 1 3 12 4 2 12 48
S 5 0 2 2 3 7 3 1 6 13
S 5 0 2 3 3 6 3 1 6 9
S 5 0 2 3 3 12 10 1 15 48
S 5 0 2 3 5 4 2 9 5 12
S 5 0 2 4 3 3 1 2 3 3
S 5 0 2 4 3 9 6 2 12 24
S 5 0 2 4 7 3 9 22 7 23
S 5 0 2 5 3 4 4 4 6 4
S 5 0 2 5 3 10 5 4 15 31
S 5 0 2 5 5 0 10 12 0 14
S 5 0 2 5 7 4 16 24 14 24
S 5 0 2 6 1 1 4 3 1 0
S 5 0 2 6 3 3 9 7 6 3
S 5 0 2 6 3 9 4 7 15 24
S 5 0 2 7 1 4 10 7 3 0
S 5 0 2 7 3 0 24 11 3 6
S 5 0 2 7 3 6 11 11 12 9
S 5 0 2 7 5 6 21 19 20 17
S 5 0 2 8 1 5 24 12 4 2
S 5 0 2 8 1 7 1 12 5 9
S 5 0 2 8 3 1 38 16 6 4
S 5 0 2 8 3 7 15 16 15 13
S 5 0 2 9 1 6 41 18 5 5
S 5 0 2 9 1 8 6 18 6 14
S 5 0 2 9 3 6 31 22 15 9
S 5 0 2 10 1 9 12 25 7 20
S 5 0 3 2 4 12 3 3 12 36
S 5 0 3 3 4 8 2 3 8 16
S 5 0 3 3 8 8 3 19 16 32
S 5 0 3 5 4 6 3 5 8 10
S 5 0 3 5 5 0 5 8 0 11
S 5 0 3 5 10 0 15 33 0 36
S 5 0 3 6 4 8 4 7 12 16
S 5 0 3 6 7 5 14 18 14 19
S 5 0 3 8 1 3 18 8 2 1
S 5 0 3 8 2 6 3 9 6 6
S 5 0 3 8 4 0 24 13 4 8
S 5 0 3 8 5 9 12 16 20 23
S 5 0 3 8 7 0 31 24 7 19
S 5 0 3 9 1 5 24 12 3 3
S 5 0 3 9 2 2 36 13 4 2
S 5 0 3 9 2 8 1 13 8 12
S 5 0 3 9 4 2 31 17 8 6
S 5 0 3 11 1 9 16 22 5 15
S 5 0 4 1 3 12 1 1 6 27
S 5 0 4 5 5 0 2 6 0 10
S 5 0 4 5 7 8 6 12 14 22
S 5 0 4 5 9 4 9 20 9 23
S 5 0 4 8 1 1 11 6 1 3
S 5 0 4 8 3 1 11 8 3 5
S 5 0 4 9 1 4 11 9 2 3
S 5 0 4 9 3 0 24 11 3 6
S 5 0 4 12 1 9 19 21 4 13
S 5 0 4 12 3 9 19 23 12 15
S 5 0 5 4 5 9 0 4 8 17
S 5 0 5 4 5 14 1 4 13 35
S 5 0 5 4 10 4 4 19 6 24
S 5 0 5 5 6 10 2 7 12 22
S 5 0 5 6 5 1 2 6 2 9
S 5 0 5 6 5 6 1 6 7 11
S 5 0 5 6 5 11 0 6 12 23
S 5 0 5 6 10 6 11 21 14 26
S 5 0 5 9 5 4 11 12 8 9
S 5 0 5 9 5 9 4 12 13 17
S 5 0 5 10 1 5 2 10 2 5
S 5 0 5 10 4 0 24 13 4 8
S 5 0 5 10 6 0 26 17 6 12
S 5 0 5 11 5 1 32 18 7 9
S 5 0 5 11 5 6 19 18 12 11
S 5 0 5 11 5 11 6 18 17 23
S 5 0 6 12 1 5 28 14 2 6
S 5 0 6 14 1 9 24 21 3 12
S 5 0 7 7 8 12 3 11 16 28
S 5 0 7 9 7 2 9 12 6 13
S 5 0 7 9 7 9 4 12 13 19
S 5 0 7 10 7 2 13 14 7 13
S 5 0 7 10 7 3 12 14 8 13
S 5 0 7 10 7 9 6 14 14 19
S 5 0 7 10 7 10 5 14 15 21
S 5 0 7 12 6 0 26 17 6 12
S 5 0 7 12 8 0 29 21 8 16
S 5 0 7 13 3 6 13 16 6 9
S 5 0 7 13 4 6 15 17 8 10
S 5 0 8 5 13 0 5 21 0 29
S 5 0 8 13 3 0 29 14 3 9
S 5 0 9 5 10 0 1 11 0 20
S 5 0 9 14 8 0 29 21 8 16
S 5 0 10 5 11 10 1 12 11 27
S 5 0 10 14 5 1 16 15 5 12
S 5 0 10 16 5 1 34 20 6 12
S 5 0 10 16 5 9 6 20 10 16
S 5 0 11 18 3 9 6 22 6 15
S 5 0 13 7 13 7 2 14 9 27
S 5 0 15 14 10 6 1 15 10 22
S 5 1 1 2 3 4 1 2 2 3
S 5 1 1 2 4 7 4 6 11 19
S 5 1 1 3 5 6 15 4 17 14
S 5 1 1 4 5 5 20 1 20 5
S 5 1 1 4 5 6 8 13 13 18
S 5 1 1 4 5 7 4 17 14 25
S 5 1 1 4 5 8 2 19 17 32
S 5 1 1 5 6 6 29 7 30 12
S 5 1 1 6 2 7 0 10 7 11
S 5 1 1 6 2 8 3 7 12 16
S 5 1 1 6 2 9 4 6 15 25
S 5 1 1 6 3 9 0 15 16 29
S 5 1 1 7 2 8 17 1 20 8
S 5 1 1 7 2 10 15 3 22 32
S 5 1 1 7 3 8 3 20 11 22
S 5 1 1 8 3 9 26 7 30 15
S 5 1 2 2 4 7 2 4 7 13
S 5 1 2 4 4 4 4 4 5 5
S 5 1 2 4 6 6 4 14 9 18
S 5 1 2 6 2 5 2 4 5 1
S 5 1 2 6 3 9 7 4 14 17
S 5 1 2 6 3 10 9 3 16 23
S 5 1 2 6 3 11 3 6 16 31
S 5 1 2 6 3 12 5 5 18 39
S 5 1 2 6 4 9 14 4 19 18
S 5 1 2 6 6 6 14 14 15 15
S 5 1 2 7 3 5 9 7 8 2
S 5 1 2 7 3 9 1 11 12 18
S 5 1 2 8 2 6 8 10 5 4
S 5 1 2 8 2 7 4 12 5 8
S 5 1 2 8 4 6 16 12 13 6
S 5 1 2 8 4 10 8 16 19 25
S 5 1 2 9 3 3 23 11 6 0
S 5 1 2 9 3 7 15 15 10 8
S 5 1 2 10 2 9 6 24 3 20
S 5 1 2 10 4 7 26 20 15 9
S 5 1 3 6 4 11 4 6 15 25
S 5 1 3 6 7 2 10 15 3 16
S 5 1 3 7 4 10 3 9 14 20
S 5 1 3 8 4 8 7 11 12 12
S 5 1 3 8 5 6 13 12 12 9
S 5 1 3 10 2 3 24 10 3 1
S 5 1 3 10 5 5 24 17 12 7
S 5 1 4 3 5 10 3 4 10 20
S 5 1 4 5 5 13 5 5 16 32
S 5 1 4 6 5 14 3 7 18 37
S 5 1 4 8 4 3 8 8 5 5
S 5 1 4 9 3 6 5 10 6 6
S 5 1 4 10 2 4 14 10 3 3
S 5 1 4 10 6 3 22 16 9 9
S 5 1 4 12 3 9 13 20 8 13
S 5 1 4 12 4 8 20 20 11 11
S 5 1 5 4 4 14 2 2 11 31
S 5 1 5 9 2 2 5 7 2 4
S 5 1 5 10 2 5 4 10 3 5
S 5 1 5 10 4 4 11 11 6 6
S 5 1 5 11 1 6 7 12 1 6
S 5 1 5 12 1 6 20 13 1 6
S 5 1 5 13 1 6 35 14 1 6
S 5 1 6 7 7 14 3 10 18 32
S 5 1 6 8 5 7 1 8 8 11
S 5 1 6 12 4 9 4 16 9 13
S 5 1 6 14 2 5 34 16 3 6
S 5 1 7 6 6 7 0 6 7 13
S 5 1 7 10 5 4 5 10 6 9
S 5 1 7 12 3 4 9 12 4 7
S 5 1 7 16 4 9 24 24 9 13
S 5 1 8 10 4 1 2 8 3 9
S 5 1 8 10 6 2 6 10 5 11
S 5 1 8 12 6 6 8 14 9 12
S 5 1 8 15 5 5 23 19 8 10
S 5 1 10 10 11 1 11 16 6 21
S 5 1 11 18 4 9 8 22 7 15
S 5 1 12 20 2 9 16 24 3 15
S 5 1 15 16 8 6 0 16 9 19
S 5 2 2 3 5 6 8 3 9 8
S 5 2 2 4 5 5 10 2 10 4
S 5 2 2 4 5 7 3 9 8 13
S 5 2 2 4 5 11 1 11 16 31
S 5 2 2 5 5 10 1 13 14 25
S 5 2 2 6 3 7 0 9 5 8
S 5 2 2 6 3 9 3 6 11 13
S 5 2 2 6 5 9 1 16 11 21
S 5 2 2 6 7 7 20 9 21 12
S 5 2 2 7 3 8 9 4 13 5
S 5 2 2 7 5 10 4 17 15 24
S 5 2 2 7 7 8 5 28 9 29
S 5 2 2 8 5 9 2 24 8 24
S 5 2 2 9 5 10 15 17 20 19
S 5 2 3 3 6 12 3 9 16 32
S 5 2 3 4 4 4 3 3 4 4
S 5 2 3 4 6 8 4 9 10 16
S 5 2 3 5 7 9 8 12 15 21
S 5 2 3 6 4 8 8 3 12 8
S 5 2 3 6 6 6 9 9 10 10
S 5 2 3 6 7 8 11 12 15 17
S 5 2 3 7 6 8 13 9 16 12
S 5 2 3 7 7 5 12 14 9 13
S 5 2 3 9 3 7 6 12 5 7
S 5 2 3 9 6 10 15 15 20 18
S 5 2 3 12 3 3 30 12 4 1
S 5 2 4 4 7 7 2 11 7 16
S 5 2 4 4 7 13 12 6 20 32
S 5 2 4 5 5 6 4 5 7 8
S 5 2 4 5 5 10 8 3 13 16
S 5 2 4 6 3 3 1 4 3 3
S 5 2 4 6 5 7 5 6 9 9
S 5 2 4 6 5 13 11 3 18 27
S 5 2 4 10 5 9 9 15 12 13
S 5 2 4 11 3 4 17 11 4 3
S 5 2 4 12 5 11 10 23 13 20
S 5 2 5 3 6 12 4 5 12 24
S 5 2 5 9 8 6 14 15 12 14
S 5 2 5 10 2 6 1 11 2 6
S 5 2 5 10 3 5 6 10 4 5
S 5 2 5 10 8 8 16 17 16 16
S 5 2 5 12 2 6 13 13 2 6
S 5 2 5 14 2 6 29 15 2 6
S 5 2 6 9 7 8 8 12 12 14
S 5 2 6 12 5 3 17 13 6 7
S 5 2 6 13 7 4 24 18 10 10
S 5 2 6 16 3 5 40 18 4 6
S 5 2 9 7 8 16 0 9 16 32
S 5 2 9 12 8 8 8 15 12 16
S 5 2 11 18 5 9 10 22 8 15
S 5 3 3 5 5 6 1 10 3 10
S 5 3 3 6 4 8 3 7 8 8
S 5 3 3 6 4 11 4 6 13 17
S 5 3 3 6 5 8 2 11 7 12
S 5 3 3 6 5 14 4 9 19 34
S 5 3 3 6 7 8 9 12 12 15
S 5 3 3 6 8 8 19 7 20 12
S 5 3 3 8 4 12 12 4 19 17
S 5 3 3 8 5 9 8 11 12 11
S 5 3 3 8 5 12 10 9 19 20
S 5 3 3 8 7 9 2 25 6 25
S 5 3 3 8 8 9 8 24 11 25
S 5 3 4 4 6 6 0 10 3 12
S 5 3 4 5 7 8 3 12 8 16
S 5 3 4 5 7 9 7 9 12 16
S 5 3 4 6 5 8 9 3 12 7
S 5 3 4 6 5 10 1 9 10 15
S 5 3 4 6 6 3 6 8 3 9
S 5 3 4 6 7 8 9 9 12 13
S 5 3 4 6 7 9 13 6 16 13
S 5 3 4 8 4 8 0 12 5 10
S 5 3 4 8 5 14 15 3 22 25
S 5 3 4 8 6 13 12 8 21 23
S 5 3 4 8 10 5 12 24 5 25
S 5 3 4 12 4 4 20 12 5 3
S 5 3 4 12 7 7 23 18 14 9
S 5 3 4 13 5 12 3 32 4 28
S 5 3 5 4 4 9 0 4 7 11
S 5 3 5 4 6 15 0 8 15 33
S 5 3 5 6 7 5 6 9 6 11
S 5 3 5 7 7 14 17 4 23 26
S 5 3 5 8 12 4 12 28 3 31
S 5 3 5 9 3 6 1 10 3 6
S 5 3 5 10 3 6 4 11 3 6
S 5 3 5 10 4 5 8 10 5 5
S 5 3 5 12 3 6 12 13 3 6
S 5 3 5 12 8 6 22 18 13 11
S 5 3 5 13 3 6 17 14 3 6
S 5 3 5 14 5 3 28 15 6 5
S 5 3 5 15 3 6 29 16 3 6
S 5 3 5 16 3 6 36 17 3 6
S 5 3 6 3 7 14 5 6 14 28
S 5 3 6 5 5 9 1 5 8 12
S 5 3 6 6 7 5 5 8 6 11
S 5 3 6 6 10 5 6 16 5 20
S 5 3 6 8 4 6 0 8 5 7
S 5 3 6 8 8 12 8 12 17 22
S 5 3 6 15 5 8 21 20 8 10
S 5 3 7 6 8 12 5 9 14 22
S 5 3 7 6 9 12 6 11 15 24
S 5 3 7 16 4 12 6 26 5 19
S 5 3 9 8 8 12 2 10 13 21
S 5 3 9 12 10 8 13 17 14 18
S 5 3 10 4 6 3 0 4 3 12
S 5 3 10 6 7 3 1 6 4 13
S 5 3 10 9 13 4 11 18 8 24
S 5 3 11 18 6 9 12 22 9 15
S 5 3 12 8 8 6 0 8 7 16
S 5 3 16 13 11 6 3 14 10 22
S 5 3 17 16 10 4 4 16 9 21
S 5 4 4 4 5 5 5 4 5 5
S 5 4 4 8 7 9 5 17 8 17
S 5 4 4 8 9 9 17 13 18 15
S 5 4 5 4 7 12 5 8 13 21
S 5 4 5 6 6 10 3 9 10 14
S 5 4 5 6 8 8 5 13 8 16
S 5 4 5 7 7 11 2 14 11 19
S 5 4 5 10 5 5 10 10 6 5
S 5 4 5 14 6 12 8 29 6 24
S 5 4 6 6 9 13 12 9 19 24
S 5 4 6 7 5 6 3 7 6 7
S 5 4 6 7 7 14 9 7 18 23
S 5 4 8 5 7 16 8 4 16 28
S 5 4 8 12 9 5 15 15 10 13
S 5 4 9 13 6 8 5 15 8 12
S 5 4 9 15 9 4 21 18 10 13
S 5 4 11 6 8 8 2 7 8 16
S 5 5 5 5 6 10 5 7 10 12
S 5 5 5 6 5 6 4 7 5 6
S 5 5 5 6 5 6 5 6 6 5
S 5 5 5 6 5 9 6 5 10 7
S 5 5 5 6 5 11 6 5 12 11
S 5 5 5 6 5 14 6 5 15 20
S 5 5 5 6 5 16 6 5 17 28
S 5 5 5 6 10 11 16 10 19 19
S 5 5 6 5 7 10 5 8 10 14
S 5 5 6 6 6 6 6 6 7 7
S 5 5 6 6 6 10 6 6 11 11
S 5 5 6 6 6 12 6 6 13 15
S 5 5 6 6 6 16 6 6 17 27
S 5 5 6 7 7 9 9 7 12 10
S 5 5 6 8 8 12 8 12 15 18
S 5 5 7 5 8 10 5 9 10 16
S 5 5 7 6 9 12 11 8 16 19
S 5 5 7 8 11 6 10 17 7 20
S 5 5 8 5 9 10 5 10 10 18
S 5 5 8 9 7 11 1 13 10 16
S 5 5 9 5 10 10 5 11 10 20
S 5 5 9 6 9 7 6 9 8 15
S 5 5 9 6 9 12 6 9 13 20
S 5 5 9 8 10 12 8 12 15 21
S 5 5 10 5 11 10 5 12 10 22
S 5 5 10 6 10 6 6 10 7 17
S 5 5 10 6 10 14 6 10 15 25
S 5 5 11 5 12 10 5 13 10 24
S 5 5 11 6 11 8 6 11 9 20
S 5 5 11 6 11 13 6 11 14 25
S 5 5 12 5 13 10 5 14 10 26
S 5 5 12 16 6 8 4 18 7 14
S 5 5 13 5 14 10 5 15 10 28
S 5 5 15 6 15 6 6 15 7 28
S 5 5 19 14 11 6 1 14 10 23
S 5 6 6 8 7 9 10 8 12 8
S 5 6 8 8 9 13 2 16 12 22
S 5 6 9 6 10 14 13 7 18 22
S 5 6 12 9 7 8 0 10 8 14
S 5 6 12 11 13 6 13 16 11 21
S 5 6 14 8 9 13 0 10 12 22
S 5 6 16 13 9 6 2 13 9 18
S 5 6 20 8 11 11 0 9 11 26
S 5 7 8 9 9 9 11 11 12 12
S 5 7 10 11 9 12 5 16 12 18
S 5 8 9 11 10 8 14 13 12 12
S 5 8 10 9 9 12 0 18 8 20
S 6 0 0 0 1 6 6 0 6 36
S 6 0 0 0 1 6 7 0 7 42
S 6 0 0 0 1 6 8 0 8 48
S 6 0 0 0 1 6 9 0 9 54
S 6 0 0 2 3 4 0 9 6 13
S 6 0 0 2 3 4 0 18 12 26
S 6 0 0 2 3 4 1 3 3 5
S 6 0 0 2 3 4 1 12 9 18
S 6 0 0 2 3 4 1 21 15 31
S 6 0 0 2 3 4 2 6 6 10
S 6 0 0 2 3 4 2 15 12 23
S 6 0 0 2 3 4 3 9 9 15
S 6 0 0 2 3 4 3 18 15 28
S 6 0 0 2 3 4 4 3 6 7
S 6 0 0 2 3 4 4 12 12 20
S 6 0 0 2 3 4 4 21 18 33
S 6 0 0 2 3 4 5 6 9 12
S 6 0 0 2 3 4 5 15 15 25
S 6 0 0 2 3 4 6 0 6 4
S 6 0 0 2 3 4 6 9 12 17
S 6 0 0 2 3 4 6 18 18 30
S 6 0 0 2 3 4 7 3 9 9
S 6 0 0 2 3 4 7 12 15 22
S 6 0 0 2 3 4 8 6 12 14
S 6 0 0 2 3 4 8 15 18 27
S 6 0 0 2 3 4 9 0 9 6
S 6 0 0 2 3 4 9 9 15 19
S 6 0 0 2 3 4 9 18 21 32
S 6 0 0 2 3 4 10 3 12 11
S 6 0 0 2 3 4 10 12 18 24
S 6 0 0 2 3 4 11 6 15 16
S 6 0 0 2 3 4 11 15 21 29
S 6 0 0 2 3 4 12 0 12 8
S 6 0 0 2 3 4 12 9 18 21
S 6 0 0 2 3 4 13 3 15 13
S 6 0 0 2 3 4 13 12 21 26
S 6 0 0 2 3 4 14 6 18 18
S 6 0 0 2 3 4 15 0 15 10
S 6 0 0 2 3 4 15 9 21 23
S 6 0 0 2 3 4 16 3 18 15
S 6 0 0 2 3 4 16 12 24 28
S 6 0 0 2 3 4 17 6 21 20
S 6 0 0 2 3 4 18 0 18 12
S 6 0 0 2 3 4 18 9 24 25
S 6 0 0 2 3 4 19 3 21 17
S 6 0 0 2 3 4 20 6 24 22
S 6 0 0 2 3 4 21 0 21 14
S 6 0 0 2 3 4 21 9 27 27
S 6 0 0 2 3 4 22 3 24 19
S 6 0 0 2 3 4 23 6 27 24
S 6 0 0 2 3 4 24 0 24 16
S 6 0 0 2 3 4 25 3 27 21
S 6 0 0 2 3 4 26 6 30 26
S 6 0 0 2 3 4 27 0 27 18
S 6 0 0 2 3 4 28 3 30 23
S 6 0 0 2 3 4 30 0 30 20
S 6 0 0 2 3 4 33 0 33 22
S 6 0 1 2 4 8 5 7 16 32
S 6 0 1 4 4 4 7 7 8 8
S 6 0 1 4 4 8 16 7 24 32
S 6 0 1 4 5 5 11 16 15 20
S 6 0 1 5 5 5 19 19 20 20
S 6 0 1 6 2 6 9 3 12 4
S 6 0 1 6 2 8 10 3 16 20
S 6 0 1 6 2 10 11 3 20 44
S 6 0 1 6 3 0 14 8 0 9
S 6 0 1 6 3 3 15 8 9 0
S 6 0 1 6 3 6 16 8 18 9
S 6 0 1 6 4 0 21 15 0 16
S 6 0 1 6 4 4 22 15 16 8
S 6 0 1 6 5 2 28 24 10 17
S 6 0 1 7 1 6 7 7 7 1
S 6 0 1 7 1 7 1 7 8 8
S 6 0 1 8 1 6 32 16 8 1
S 6 0 1 8 1 7 17 16 9 8
S 6 0 1 8 1 8 2 16 10 17
S 6 0 1 8 2 6 31 19 16 4
S 6 0 1 8 2 8 16 19 20 20
S 6 0 1 9 1 9 3 27 12 28
S 6 0 2 3 4 5 1 3 4 7
S 6 0 2 3 4 9 6 3 12 23
S 6 0 2 3 6 9 4 13 18 33
S 6 0 2 4 5 8 7 8 15 22
S 6 0 2 5 4 3 4 5 4 5
S 6 0 2 5 4 7 7 5 12 13
S 6 0 2 5 4 11 10 5 20 37
S 6 0 2 5 8 3 14 29 8 29
S 6 0 2 6 3 6 5 4 9 6
S 6 0 2 6 3 12 6 4 18 42
S 6 0 2 6 5 0 12 12 0 14
S 6 0 2 6 7 2 19 24 7 22
S 6 0 2 7 2 1 10 5 2 1
S 6 0 2 7 2 5 4 5 6 1
S 6 0 2 7 2 7 1 5 8 7
S 6 0 2 7 4 1 17 11 4 7
S 6 0 2 7 4 5 14 11 12 7
S 6 0 2 7 4 9 11 11 20 23
S 6 0 2 8 1 6 4 8 4 2
S 6 0 2 9 2 5 29 15 8 1
S 6 0 2 9 2 7 16 15 10 7
S 6 0 2 9 2 9 3 15 12 17
S 6 0 2 10 1 8 26 20 6 10
S 6 0 3 1 3 10 1 1 5 19
S 6 0 3 1 3 13 3 1 8 36
S 6 0 3 2 3 13 7 0 9 36
S 6 0 3 2 3 14 8 0 10 43
S 6 0 3 4 3 13 7 0 11 36
S 6 0 3 4 3 14 8 0 12 43
S 6 0 3 4 6 2 1 9 0 12
S 6 0 3 4 6 4 2 9 4 12
S 6 0 3 4 6 8 4 9 12 20
S 6 0 3 4 6 10 5 9 16 28
S 6 0 3 4 9 2 4 24 0 27
S 6 0 3 4 9 5 5 24 9 28
S 6 0 3 5 3 8 1 1 7 11
S 6 0 3 5 3 11 3 1 10 24
S 6 0 3 5 3 14 5 1 13 43
S 6 0 3 6 4 0 3 5 0 8
S 6 0 3 6 4 12 4 5 16 32
S 6 0 3 6 5 0 6 8 0 11
S 6 0 3 6 10 0 18 33 0 36
S 6 0 3 7 3 1 5 5 2 4
S 6 0 3 7 3 4 3 5 5 3
S 6 0 3 7 3 7 1 5 8 8
S 6 0 3 8 3 2 12 8 4 3
S 6 0 3 8 3 5 7 8 7 4
S 6 0 3 8 3 8 2 8 10 11
S 6 0 3 8 6 2 21 17 8 12
S 6 0 3 8 6 8 16 17 20 20
S 6 0 3 9 1 3 29 9 2 0
S 6 0 3 9 1 6 3 9 3 3
S 6 0 3 9 5 3 25 17 10 8
S 6 0 3 10 3 1 43 16 5 4
S 6 0 3 10 3 4 30 16 8 3
S 6 0 3 10 3 7 17 16 11 8
S 6 0 3 10 3 10 4 16 14 19
S 6 0 3 11 3 7 29 21 12 8
S 6 0 3 11 3 8 23 21 13 11
S 6 0 3 11 3 10 11 21 15 19
S 6 0 3 11 3 11 5 21 16 24
S 6 0 4 4 5 10 2 4 10 20
S 6 0 4 6 5 12 3 6 15 28
S 6 0 4 6 7 4 7 12 7 14
S 6 0 4 8 7 6 14 16 14 16
S 6 0 4 10 1 4 22 10 2 2
S 6 0 4 10 5 0 29 16 5 10
S 6 0 4 12 3 6 33 20 9 6
S 6 0 4 14 1 12 5 28 5 22
S 6 0 5 3 5 13 1 3 10 28
S 6 0 5 4 7 12 2 8 14 29
S 6 0 5 6 6 0 2 7 0 12
S 6 0 5 8 5 3 5 8 5 8
S 6 0 5 8 5 8 2 8 10 13
S 6 0 5 10 1 1 23 8 1 4
S 6 0 5 11 1 5 13 11 2 4
S 6 0 5 12 2 4 34 15 4 4
S 6 0 5 12 3 9 5 16 9 12
S 6 0 6 4 9 2 0 12 0 18
S 6 0 6 4 9 8 1 12 9 22
S 6 0 6 5 6 11 0 5 10 21
S 6 0 6 6 7 12 2 8 14 26
S 6 0 6 7 6 1 2 7 2 11
S 6 0 6 7 6 7 1 7 8 13
S 6 0 6 7 6 13 0 7 14 27
S 6 0 6 7 12 1 13 25 4 29
S 6 0 6 9 4 3 1 7 4 7
S 6 0 6 10 3 4 0 8 4 6
S 6 0 6 11 6 1 20 15 6 11
S 6 0 6 11 6 5 14 15 10 11
S 6 0 6 11 6 7 11 15 12 13
S 6 0 6 11 6 11 5 15 16 21
S 6 0 6 11 6 13 2 15 18 27
S 6 0 6 12 1 6 2 12 2 6
S 6 0 6 12 5 0 29 16 5 10
S 6 0 6 12 7 0 31 20 7 14
S 6 0 6 13 6 5 27 21 12 11
S 6 0 6 13 6 7 22 21 14 13
S 6 0 6 14 3 8 20 20 8 10
S 6 0 6 15 2 9 30 23 6 11
S 6 0 7 14 1 6 32 16 2 7
S 6 0 8 6 13 0 6 21 0 29
S 6 0 8 6 15 0 8 28 0 36
S 6 0 8 10 7 4 5 11 7 13
S 6 0 8 14 5 8 8 17 10 13
S 6 0 8 14 7 0 31 20 7 14
S 6 0 8 18 1 12 21 27 3 17
S 6 0 9 11 9 2 11 15 7 17
S 6 0 9 11 9 11 5 15 16 24
S 6 0 9 13 9 4 17 19 11 17
S 6 0 10 13 10 3 16 19 10 19
S 6 0 10 15 4 1 19 15 4 11
S 6 0 11 6 12 0 1 13 0 24
S 6 0 12 14 9 8 4 16 12 20
S 6 0 12 20 3 10 6 24 6 16
S 6 0 13 9 13 9 3 15 12 28
S 6 0 13 16 7 3 7 16 7 16
S 6 0 18 20 9 2 8 20 8 22
S 6 0 18 21 8 3 8 21 8 21
S 6 1 1 5 6 6 30 1 30 6
S 6 1 1 7 2 8 0 11 8 12
S 6 1 1 8 2 10 18 2 23 21
S 6 1 1 8 3 9 3 22 12 24
S 6 1 2 4 5 5 3 7 5 9
S 6 1 2 4 5 6 5 6 8 10
S 6 1 2 6 6 6 12 12 13 13
S 6 1 2 6 7 5 11 19 9 19
S 6 1 2 7 3 11 8 4 17 25
S 6 1 2 7 3 12 6 5 18 33
S 6 1 2 7 5 6 14 9 14 7
S 6 1 2 8 6 4 20 16 11 10
S 6 1 2 10 2 6 20 12 5 1
S 6 1 2 10 2 8 12 16 5 9
S 6 1 2 12 2 10 20 28 3 22
S 6 1 3 5 4 4 2 3 4 4
S 6 1 3 6 9 3 9 24 2 26
S 6 1 3 8 4 6 8 8 9 5
S 6 1 3 9 6 6 18 15 14 10
S 6 1 3 12 2 3 40 12 3 0
S 6 1 4 7 3 3 0 4 3 3
S 6 1 4 7 9 6 12 19 12 21
S 6 1 4 8 4 10 0 8 11 15
S 6 1 4 9 5 8 8 11 12 11
S 6 1 4 12 2 4 28 12 3 2
S 6 1 4 13 5 6 32 21 12 7
S 6 1 5 4 6 12 3 5 12 24
S 6 1 5 12 2 5 16 12 3 4
S 6 1 5 12 3 3 21 12 4 4
S 6 1 5 13 4 12 2 21 12 20
S 6 1 6 8 8 4 8 12 7 14
S 6 1 6 12 2 6 4 12 3 6
S 6 1 6 13 1 7 8 14 1 7
S 6 1 6 14 1 7 23 15 1 7
S 6 1 6 15 1 7 40 16 1 7
S 6 1 7 4 6 12 0 4 9 21
S 6 1 7 13 2 2 18 11 2 6
S 6 1 7 16 2 6 38 18 3 7
S 6 1 8 7 7 8 0 7 8 15
S 6 1 8 12 8 10 8 16 15 19
S 6 1 10 8 8 4 0 8 5 15
S 6 1 10 15 5 4 10 15 6 11
S 6 1 12 12 13 1 13 19 7 25
S 6 1 12 20 4 10 8 24 7 16
S 6 2 2 3 4 5 2 3 3 4
S 6 2 2 3 6 9 9 6 14 19
S 6 2 2 3 6 11 6 9 17 30
S 6 2 2 4 5 6 4 6 6 8
S 6 2 2 5 6 7 7 10 10 13
S 6 2 2 5 6 9 3 14 12 21
S 6 2 2 6 3 12 0 6 14 28
S 6 2 2 6 7 8 11 15 15 19
S 6 2 2 8 3 10 10 4 16 10
S 6 2 2 8 5 10 0 22 10 24
S 6 2 2 9 4 11 14 9 21 16
S 6 2 3 2 5 9 7 2 9 14
S 6 2 3 4 5 6 4 4 6 7
S 6 2 3 6 5 3 5 6 3 6
S 6 2 3 7 7 10 19 7 23 17
S 6 2 3 9 7 3 17 15 6 12
S 6 2 4 3 6 11 3 6 11 21
S 6 2 4 5 8 7 3 14 7 18
S 6 2 4 7 4 9 1 6 9 10
S 6 2 4 7 6 5 7 8 7 8
S 6 2 4 7 8 5 9 14 7 15
S 6 2 4 9 6 11 9 12 17 18
S 6 2 4 11 6 9 15 16 15 12
S 6 2 4 14 3 4 34 14 4 2
S 6 2 5 10 5 5 9 10 7 6
S 6 2 5 12 6 12 8 19 16 20
S 6 2 5 13 3 5 19 13 4 4
S 6 2 6 3 6 15 6 3 13 30
S 6 2 6 4 7 14 4 6 14 28
S 6 2 6 6 9 12 6 12 16 26
S 6 2 6 12 3 6 6 12 4 6
S 6 2 6 13 2 7 7 14 2 7
S 6 2 6 15 2 7 23 16 2 7
S 6 2 7 12 3 3 7 10 3 6
S 6 2 10 3 6 19 0 3 11 36
S 6 2 10 12 9 6 8 14 10 16
S 6 2 12 20 5 10 10 24 8 16
S 6 2 14 8 11 10 0 10 10 24
S 6 3 3 3 8 12 14 7 20 28
S 6 3 3 4 6 7 8 4 9 8
S 6 3 3 4 6 8 6 6 9 11
S 6 3 3 4 6 10 4 8 11 17
S 6 3 3 4 9 11 21 6 24 24
S 6 3 3 5 3 8 0 4 6 5
S 6 3 3 5 6 8 4 9 8 12
S 6 3 3 5 6 14 2 11 18 34
S 6 3 3 5 9 10 22 6 24 19
S 6 3 3 6 4 15 2 6 17 36
S 6 3 3 6 8 9 14 10 17 16
S 6 3 3 7 6 10 2 15 10 18
S 6 3 3 8 6 10 2 18 9 19
S 6 3 3 8 6 11 4 16 13 20
S 6 3 3 9 4 12 14 3 20 12
S 6 3 3 10 6 11 10 18 15 18
S 6 3 4 5 5 5 4 4 5 5
S 6 3 4 8 5 7 7 7 9 5
S 6 3 4 10 5 6 11 10 8 4
S 6 3 4 16 4 4 40 16 5 2
S 6 3 5 5 7 8 4 8 8 13
S 6 3 5 7 4 4 2 5 4 4
S 6 3 5 12 4 10 2 18 5 13
S 6 3 5 12 7 11 13 18 16 16
S 6 3 5 14 4 5 22 14 5 4
S 6 3 6 4 6 10 4 4 9 14
S 6 3 6 5 9 13 4 12 15 27
S 6 3 6 6 7 15 13 3 19 27
S 6 3 6 7 9 11 8 12 15 21
S 6 3 6 8 6 8 4 8 9 10
S 6 3 6 8 9 5 9 13 7 15
S 6 3 6 10 6 10 4 12 11 13
S 6 3 6 11 3 7 0 12 3 7
S 6 3 6 12 4 6 8 12 5 6
S 6 3 6 13 3 7 8 14 3 7
S 6 3 6 14 3 7 13 15 3 7
S 6 3 6 16 3 7 25 17 3 7
S 6 3 6 17 3 7 32 18 3 7
S 6 3 7 4 8 16 5 7 16 32
S 6 3 9 4 6 4 0 4 3 11
S 6 3 9 4 6 7 0 4 5 12
S 6 3 9 4 6 10 0 4 7 15
S 6 3 9 4 6 13 0 4 9 20
S 6 3 9 4 6 16 0 4 11 27
S 6 3 9 4 6 19 0 4 13 36
S 6 3 9 8 12 5 8 16 7 22
S 6 3 9 8 12 8 8 16 11 23
S 6 3 9 11 6 8 0 11 8 12
S 6 3 9 14 6 5 10 14 7 10
S 6 3 12 12 11 9 7 15 13 21
S 6 3 13 7 11 10 2 10 10 23
S 6 3 18 4 12 4 0 8 3 25
S 6 3 18 4 12 10 0 8 7 27
S 6 4 4 6 5 8 2 8 6 8
S 6 4 4 6 7 8 7 9 9 11
S 6 4 4 10 7 12 11 15 17 17
S 6 4 5 7 7 8 9 7 11 9
S 6 4 5 7 9 11 17 7 20 16
S 6 4 5 8 6 16 8 7 20 28
S 6 4 5 15 5 5 25 15 6 4
S 6 4 6 5 8 11 2 11 10 19
S 6 4 6 6 9 12 6 12 14 22
S 6 4 6 9 8 7 10 11 10 11
S 6 4 6 12 5 6 10 12 6 6
S 6 4 7 9 5 7 1 9 6 8
S 6 4 10 9 12 7 9 15 10 21
S 6 4 10 15 6 9 4 17 8 13
S 6 4 18 10 13 8 2 12 10 26
S 6 5 5 5 6 6 6 5 6 6
S 6 5 5 7 7 14 6 10 16 21
S 6 5 5 10 9 11 7 22 10 22
S 6 5 6 9 9 9 12 12 13 13
S 6 5 6 12 6 6 12 12 7 6
S 6 5 7 8 6 7 4 8 7 8
S 6 5 7 16 6 12 9 25 6 18
S 6 5 14 12 11 5 7 13 9 19
S 6 5 17 6 12 8 3 9 8 24
S 6 6 6 6 7 12 6 8 12 14
S 6 6 6 7 6 7 5 8 6 7
S 6 6 6 7 6 7 6 7 7 6
S 6 6 6 7 6 11 7 6 12 9
S 6 6 6 7 6 13 7 6 14 13
S 6 6 6 7 6 17 7 6 18 25
S 6 6 6 8 9 10 10 12 12 14
S 6 6 6 8 9 14 9 13 17 21
S 6 6 6 9 8 15 10 11 19 20
S 6 6 7 6 8 12 6 9 12 16
S 6 6 7 7 7 7 7 7 8 8
S 6 6 7 7 7 12 7 7 13 13
S 6 6 7 7 7 14 7 7 15 17
S 6 6 7 9 9 9 11 11 12 12
S 6 6 8 6 9 12 6 10 12 18
S 6 6 8 7 10 13 5 14 13 22
S 6 6 8 9 10 13 11 12 17 19
S 6 6 8 11 10 9 13 14 13 14
S 6 6 9 6 10 12 6 11 12 20
S 6 6 9 7 9 10 7 9 11 15
S 6 6 9 7 9 11 7 9 12 16
S 6 6 9 8 9 14 4 12 14 21
S 6 6 10 6 11 12 6 12 12 22
S 6 6 11 6 12 12 6 13 12 24
S 6 6 13 7 13 8 7 13 9 23
S 6 6 14 7 14 7 7 14 8 25
S 6 7 8 9 9 12 12 9 16 13
S 6 7 8 12 8 10 8 16 9 13
S 6 7 9 8 11 13 11 12 16 20
S 6 7 15 8 10 14 2 10 13 23
S 6 8 10 13 10 9 13 15 12 13
S 7 0 0 0 1 7 7 0 7 49
S 7 0 0 0 1 7 8 0 8 56
S 7 0 1 1 3 8 1 2 6 17
S 7 0 1 2 4 8 4 5 12 24
S 7 0 1 3 4 6 5 3 8 10
S 7 0 1 3 6 6 0 23 12 30
S 7 0 1 4 4 4 3 3 4 4
S 7 0 1 4 4 8 16 3 20 24
S 7 0 1 4 5 7 12 12 20 25
S 7 0 1 5 4 4 8 5 8 4
S 7 0 1 5 4 8 19 5 24 24
S 7 0 1 5 5 5 14 14 15 15
S 7 0 1 6 3 6 13 2 15 3
S 7 0 1 6 3 9 20 2 24 27
S 7 0 1 6 4 4 15 9 12 4
S 7 0 1 6 5 4 21 18 15 13
S 7 0 1 7 2 8 11 3 16 12
S 7 0 1 7 2 10 12 3 20 34
S 7 0 1 7 3 8 19 8 24 17
S 7 0 1 7 4 2 25 15 8 6
S 7 0 1 7 4 6 26 15 24 10
S 7 0 1 8 1 7 8 8 8 1
S 7 0 1 8 1 8 1 8 9 9
S 7 0 1 8 2 8 14 11 18 12
S 7 0 1 8 2 10 7 11 22 34
S 7 0 1 8 3 0 43 16 3 9
S 7 0 1 8 3 6 29 16 21 3
S 7 0 1 9 1 7 36 18 9 1
S 7 0 1 9 1 8 19 18 10 9
S 7 0 1 9 1 9 2 18 11 19
S 7 0 2 1 3 8 0 1 3 10
S 7 0 2 4 5 11 10 6 20 36
S 7 0 2 5 5 10 11 7 20 29
S 7 0 2 6 3 3 0 1 3 0
S 7 0 2 6 3 9 7 1 12 15
S 7 0 2 6 5 3 8 9 5 8
S 7 0 2 7 3 2 5 4 3 1
S 7 0 2 7 3 8 6 4 12 10
S 7 0 2 7 5 0 14 12 0 14
S 7 0 2 7 7 0 22 24 0 26
S 7 0 2 8 3 3 14 8 6 0
S 7 0 2 8 3 9 7 8 15 15
S 7 0 2 8 5 7 20 16 20 14
S 7 0 2 9 3 6 19 13 12 3
S 7 0 2 10 1 7 30 15 5 2
S 7 0 2 10 1 9 1 15 6 11
S 7 0 2 10 3 5 37 19 12 1
S 7 0 2 11 1 10 7 22 7 17
S 7 0 2 12 1 11 14 30 8 24
S 7 0 3 3 4 10 4 1 8 18
S 7 0 3 3 5 7 0 4 5 11
S 7 0 3 3 8 10 0 17 16 34
S 7 0 3 4 4 12 7 1 12 28
S 7 0 3 4 5 6 1 4 5 9
S 7 0 3 4 7 3 0 12 0 15
S 7 0 3 6 4 4 1 3 4 4
S 7 0 3 6 5 13 8 6 20 37
S 7 0 3 7 4 6 4 5 8 6
S 7 0 3 7 5 0 7 8 0 11
S 7 0 3 7 7 0 13 16 0 19
S 7 0 3 7 8 6 16 21 16 22
S 7 0 3 9 1 1 22 6 1 1
S 7 0 3 9 2 4 8 7 4 0
S 7 0 3 9 4 4 15 11 8 4
S 7 0 3 9 5 1 22 14 5 9
S 7 0 3 10 1 6 13 10 3 1
S 7 0 3 10 2 6 13 11 6 2
S 7 0 3 10 4 0 34 15 4 8
S 7 0 3 10 4 12 5 15 20 28
S 7 0 3 10 5 0 35 18 5 11
S 7 0 3 12 1 10 9 20 5 13
S 7 0 3 12 2 10 13 21 10 14
S 7 0 3 13 2 12 6 27 12 24
S 7 0 4 4 5 7 0 3 5 10
S 7 0 4 4 11 3 1 27 0 31
S 7 0 4 7 5 4 3 6 5 7
S 7 0 4 7 7 0 8 12 0 16
S 7 0 4 11 1 4 35 11 2 1
S 7 0 4 11 5 4 25 17 10 7
S 7 0 4 12 1 7 30 15 3 4
S 7 0 4 12 3 3 41 17 6 3
S 7 0 5 5 4 12 0 1 8 20
S 7 0 5 5 6 12 2 5 12 24
S 7 0 5 10 6 2 15 13 6 10
S 7 0 5 10 9 2 23 22 9 19
S 7 0 5 12 1 5 26 12 2 3
S 7 0 5 12 4 0 34 15 4 8
S 7 0 5 12 6 0 34 19 6 12
S 7 0 5 15 1 12 1 24 4 17
S 7 0 6 6 11 7 6 19 11 26
S 7 0 6 7 7 0 2 8 0 14
S 7 0 6 7 11 6 9 20 11 25
S 7 0 6 12 1 1 39 10 1 5
S 7 0 6 12 7 1 25 18 7 13
S 7 0 6 13 1 6 15 13 2 5
S 7 0 6 15 1 10 13 20 3 11
S 7 0 7 6 7 13 0 6 12 25
S 7 0 7 7 8 14 2 9 16 30
S 7 0 7 8 7 1 2 8 2 13
S 7 0 7 8 7 8 1 8 9 15
S 7 0 7 8 7 15 0 8 16 31
S 7 0 7 12 2 2 5 9 2 6
S 7 0 7 13 7 6 17 18 12 13
S 7 0 7 14 1 7 2 14 2 7
S 7 0 7 14 6 0 34 19 6 12
S 7 0 8 7 13 0 7 21 0 29
S 7 0 8 15 3 0 43 16 3 9
S 7 0 8 15 5 0 35 18 5 11
S 7 0 8 16 1 7 36 18 2 8
S 7 0 10 10 11 7 6 15 11 22
S 7 0 10 15 1 2 7 12 1 9
S 7 0 11 13 11 2 13 18 8 21
S 7 0 12 16 5 3 3 14 5 13
S 7 0 13 7 14 0 1 15 0 28
S 7 0 13 22 3 11 6 26 6 17
S 7 0 14 19 5 2 13 18 5 15
S 7 1 1 2 4 8 1 5 8 16
S 7 1 1 4 5 6 5 8 8 11
S 7 1 1 4 6 8 13 11 20 24
S 7 1 1 8 2 9 0 12 9 13
S 7 1 1 8 2 10 4 8 15 19
S 7 1 1 9 3 10 3 24 13 26
S 7 1 2 2 5 11 7 4 14 29
S 7 1 2 4 6 8 4 10 11 18
S 7 1 2 4 6 9 8 8 15 21
S 7 1 2 5 5 5 5 5 6 6
S 7 1 2 5 7 6 3 18 6 20
S 7 1 2 5 7 9 9 15 18 26
S 7 1 2 6 6 3 6 12 1 13
S 7 1 2 6 6 6 10 10 11 11
S 7 1 2 6 7 7 11 16 14 19
S 7 1 2 6 7 8 13 15 18 21
S 7 1 2 7 5 5 11 7 10 4
S 7 1 2 7 5 9 19 3 22 12
S 7 1 2 8 2 8 0 6 7 4
S 7 1 2 8 3 12 7 5 18 27
S 7 1 2 8 3 13 9 4 20 35
S 7 1 2 8 4 10 16 4 21 14
S 7 1 2 10 3 9 11 14 12 9
S 7 1 2 10 5 6 25 15 16 3
S 7 1 2 12 2 9 24 20 5 10
S 7 1 2 12 3 7 33 18 10 1
S 7 1 3 2 4 7 0 2 3 7
S 7 1 3 5 8 6 3 17 6 20
S 7 1 3 6 5 10 10 3 15 16
S 7 1 3 6 6 11 12 6 19 23
S 7 1 3 7 5 6 7 6 9 6
S 7 1 3 8 4 8 6 6 11 7
S 7 1 3 8 9 4 17 24 8 23
S 7 1 3 9 2 2 7 5 2 0
S 7 1 3 10 5 10 13 14 18 15
S 7 1 3 10 5 12 10 15 21 24
S 7 1 3 12 3 2 33 12 4 1
S 7 1 3 12 3 11 6 21 10 17
S 7 1 3 14 2 13 0 34 3 29
S 7 1 4 5 9 7 3 17 8 22
S 7 1 4 6 6 10 6 6 13 17
S 7 1 4 6 10 4 6 22 3 25
S 7 1 4 9 3 4 3 6 4 2
S 7 1 4 12 3 6 17 13 6 3
S 7 1 4 12 6 6 24 18 13 8
S 7 1 4 14 2 4 46 14 3 1
S 7 1 5 8 6 12 4 8 15 21
S 7 1 5 8 7 4 7 10 6 11
S 7 1 5 10 4 8 1 9 8 8
S 7 1 5 11 6 4 15 13 8 8
S 7 1 5 12 5 9 10 15 12 11
S 7 1 5 12 8 5 24 20 13 13
S 7 1 5 14 2 5 32 14 3 3
S 7 1 5 14 5 8 23 20 12 9
S 7 1 6 5 7 14 3 6 14 28
S 7 1 6 6 9 3 3 12 2 17
S 7 1 6 14 2 6 18 14 3 5
S 7 1 7 14 2 7 4 14 3 7
S 7 1 7 15 1 8 9 16 1 8
S 7 1 7 16 1 8 26 17 1 8
S 7 1 9 8 8 9 0 8 9 17
S 7 1 9 16 7 4 22 19 9 12
S 7 1 9 17 2 2 39 15 2 8
S 7 1 10 14 7 5 7 14 8 13
S 7 1 11 14 8 3 8 14 7 15
S 7 1 11 18 5 6 14 19 7 12
S 7 1 13 20 4 5 16 20 5 13
S 7 2 2 3 5 10 1 7 10 19
S 7 2 2 5 7 8 15 6 17 13
S 7 2 2 6 7 7 21 2 21 5
S 7 2 2 6 7 9 6 17 13 22
S 7 2 2 9 3 10 12 3 17 4
S 7 2 2 9 3 12 11 4 19 17
S 7 2 3 5 7 10 15 4 18 17
S 7 2 3 6 6 8 12 3 14 8
S 7 2 3 8 6 10 19 3 22 10
S 7 2 3 8 8 8 15 15 16 16
S 7 2 3 9 4 10 5 9 12 10
S 7 2 3 9 6 12 24 3 28 16
S 7 2 3 9 8 6 17 17 12 14
S 7 2 3 10 5 7 14 10 12 3
S 7 2 3 11 3 10 1 18 4 13
S 7 2 3 12 3 11 0 24 2 19
S 7 2 3 12 5 10 17 18 15 11
S 7 2 3 14 5 5 36 18 10 1
S 7 2 4 6 5 5 3 4 5 5
S 7 2 4 6 5 9 7 2 11 9
S 7 2 4 8 5 11 6 6 14 14
S 7 2 4 8 5 15 10 4 20 30
S 7 2 4 9 9 6 15 18 11 17
S 7 2 4 11 5 12 4 16 14 18
S 7 2 4 12 3 9 6 15 5 8
S 7 2 4 12 5 3 20 12 6 4
S 7 2 5 5 9 9 2 14 9 21
S 7 2 5 6 7 4 3 8 3 11
S 7 2 5 8 4 4 1 5 4 4
S 7 2 5 11 3 3 8 8 3 3
S 7 2 5 11 5 4 11 10 6 5
S 7 2 5 16 3 5 38 16 4 3
S 7 2 6 7 7 14 5 7 16 25
S 7 2 6 9 7 12 5 10 15 19
S 7 2 6 15 3 6 21 15 4 5
S 7 2 7 5 8 16 4 7 16 32
S 7 2 7 14 2 8 0 15 2 8
S 7 2 7 14 3 7 6 14 4 7
S 7 2 7 16 2 8 16 17 2 8
S 7 2 7 18 2 8 36 19 2 8
S 7 2 8 13 9 2 17 16 7 15
S 7 2 9 3 6 14 0 3 8 22
S 7 2 9 6 12 8 3 15 8 24
S 7 2 9 14 6 10 1 15 10 14
S 7 2 9 15 9 2 21 18 8 15
S 7 2 10 14 7 7 5 14 9 13
S 7 2 10 18 3 3 25 16 3 9
S 7 2 11 16 7 5 10 16 8 13
S 7 2 13 8 11 2 1 10 3 21
S 7 3 3 4 5 6 3 4 4 5
S 7 3 3 4 7 12 6 9 15 24
S 7 3 3 6 7 7 14 3 14 5
S 7 3 3 6 7 10 4 13 11 18
S 7 3 3 7 4 12 1 7 12 16
S 7 3 3 9 4 10 9 5 14 4
S 7 3 3 10 5 12 11 10 18 13
S 7 3 4 4 6 11 0 8 9 17
S 7 3 4 6 9 12 21 5 24 21
S 7 3 4 8 4 9 0 8 7 7
S 7 3 4 8 6 9 12 4 15 6
S 7 3 4 8 8 10 16 8 19 13
S 7 3 4 11 5 10 7 14 10 10
S 7 3 5 4 8 14 10 6 17 27
S 7 3 5 6 9 12 6 13 15 24
S 7 3 6 4 8 15 4 8 15 29
S 7 3 6 6 5 7 1 4 6 7
S 7 3 6 7 7 9 5 7 10 12
S 7 3 6 10 5 9 1 10 8 9
S 7 3 6 10 8 9 10 12 13 13
S 7 3 6 16 4 6 24 16 5 5
S 7 3 6 16 4 12 8 24 5 16
S 7 3 7 14 4 7 8 14 5 7
S 7 3 7 16 3 8 14 17 3 8
S 7 3 8 4 6 5 0 4 3 10
S 7 3 8 4 10 13 0 12 11 26
S 7 3 8 13 5 6 5 12 6 8
S 7 3 9 15 4 4 9 13 4 8
S 7 3 10 8 8 12 0 8 11 19
S 7 3 11 5 15 6 1 20 3 30
S 7 3 19 8 16 4 2 14 5 31
S 7 4 4 7 7 8 2 14 4 14
S 7 4 4 8 7 11 3 15 10 17
S 7 4 4 11 7 12 8 19 13 18
S 7 4 5 5 7 9 6 6 9 11
S 7 4 5 6 6 6 5 5 6 6
S 7 4 5 6 6 12 0 9 10 16
S 7 4 5 6 7 8 7 6 9 9
S 7 4 5 7 7 14 1 12 14 23
S 7 4 5 7 9 11 4 16 11 21
S 7 4 5 10 7 12 11 10 17 13
S 7 4 5 12 6 10 9 15 10 10
S 7 4 5 12 9 6 19 16 11 11
S 7 4 5 15 5 10 15 20 6 11
S 7 4 6 5 5 12 0 5 9 14
S 7 4 6 8 5 5 3 6 5 5
S 7 4 6 8 9 7 8 12 8 14
S 7 4 6 9 7 10 7 9 12 11
S 7 4 6 9 7 14 1 13 14 21
S 7 4 6 17 5 6 27 17 6 5
S 7 4 7 5 9 15 4 10 15 27
S 7 4 7 5 10 8 0 15 4 20
S 7 4 7 12 4 8 0 13 4 8
S 7 4 7 14 4 8 6 15 4 8
S 7 4 7 14 5 7 10 14 6 7
S 7 4 7 16 4 8 14 17 4 8
S 7 4 7 18 4 8 24 19 4 8
S 7 4 8 7 7 12 2 7 11 16
S 7 4 8 8 9 7 6 10 8 14
S 7 4 8 12 11 7 15 17 12 17
S 7 4 10 12 7 9 1 12 9 13
S 7 4 11 17 6 10 3 19 8 14
S 7 4 18 7 13 10 1 10 9 27
S 7 5 5 5 9 12 11 8 15 18
S 7 5 5 10 6 12 13 5 18 6
S 7 5 5 10 9 12 7 20 12 21
S 7 5 6 8 8 12 0 16 9 19
S 7 5 6 9 9 14 3 18 14 24
S 7 5 6 10 10 10 14 14 15 15
S 7 5 6 14 6 10 10 18 7 11
S 7 5 6 16 7 11 17 22 10 13
S 7 5 6 18 6 6 30 18 7 5
S 7 5 7 6 9 10 3 12 8 17
S 7 5 7 8 8 11 8 8 13 13
S 7 5 7 9 8 14 3 13 14 20
S 7 5 7 12 7 10 7 14 10 11
S 7 5 7 14 6 7 12 14 7 7
S 7 5 7 16 7 11 14 21 10 13
S 7 5 8 10 6 8 2 10 7 9
S 7 5 9 6 6 9 0 6 7 11
S 7 5 9 11 8 12 3 13 12 16
S 7 5 9 12 8 7 8 12 9 11
S 7 5 10 12 9 5 9 12 8 13
S 7 5 12 8 8 10 0 8 9 16
S 7 6 6 6 7 7 7 6 7 7
S 7 6 6 6 11 13 16 9 19 20
S 7 6 6 9 7 10 8 9 11 8
S 7 6 7 9 8 10 9 9 12 10
S 7 6 7 9 11 11 8 18 11 21
S 7 6 7 10 6 8 4 11 6 8
S 7 6 7 14 7 7 14 14 8 7
S 7 6 7 16 6 8 16 17 6 8
S 7 6 8 9 7 8 5 9 8 9
S 7 7 7 7 8 14 7 9 14 16
S 7 7 7 8 7 8 6 9 7 8
S 7 7 7 8 7 8 7 8 8 7
S 7 7 7 8 7 13 8 7 14 11
S 7 7 7 8 7 15 8 7 16 15
S 7 7 7 9 9 12 9 12 13 14
S 7 7 8 7 9 14 7 10 14 18
S 7 7 8 8 8 8 8 8 9 9
S 7 7 8 8 8 10 8 8 11 10
S 7 7 8 8 8 12 8 8 13 12
S 7 7 8 8 8 14 8 8 15 15
S 7 7 8 8 8 16 8 8 17 19
S 7 7 8 8 9 12 7 11 12 15
S 7 7 8 10 10 12 14 10 17 13
S 7 7 9 7 10 14 7 11 14 20
S 7 7 10 7 11 14 7 12 14 22
S 7 7 10 8 8 12 0 12 9 16
S 7 7 12 8 12 10 8 12 11 20
S 7 7 14 8 14 8 8 14 9 24
S 7 8 9 9 10 12 8 13 12 16
S 7 8 15 11 9 10 1 12 10 17
S 8 0 0 3 4 5 0 4 2 5
S 8 0 0 3 4 5 0 8 4 10
S 8 0 0 3 4 5 0 12 6 15
S 8 0 0 3 4 5 0 16 8 20
S 8 0 0 3 4 5 0 20 10 25
S 8 0 0 3 4 5 0 24 12 30
S 8 0 0 3 4 5 0 28 14 35
S 8 0 0 3 4 5 1 2 2 3
S 8 0 0 3 4 5 1 6 4 8
S 8 0 0 3 4 5 1 10 6 13
S 8 0 0 3 4 5 1 14 8 18
S 8 0 0 3 4 5 1 18 10 23
S 8 0 0 3 4 5 1 22 12 28
S 8 0 0 3 4 5 1 26 14 33
S 8 0 0 3 4 5 2 4 4 6
S 8 0 0 3 4 5 2 8 6 11
S 8 0 0 3 4 5 2 12 8 16
S 8 0 0 3 4 5 2 16 10 21
S 8 0 0 3 4 5 2 20 12 26
S 8 0 0 3 4 5 2 24 14 31
S 8 0 0 3 4 5 3 2 4 4
S 8 0 0 3 4 5 3 6 6 9
S 8 0 0 3 4 5 3 10 8 14
S 8 0 0 3 4 5 3 14 10 19
S 8 0 0 3 4 5 3 18 12 24
S 8 0 0 3 4 5 3 22 14 29
S 8 0 0 3 4 5 4 4 6 7
S 8 0 0 3 4 5 4 8 8 12
S 8 0 0 3 4 5 4 12 10 17
S 8 0 0 3 4 5 4 16 12 22
S 8 0 0 3 4 5 4 20 14 27
S 8 0 0 3 4 5 4 24 16 32
S 8 0 0 3 4 5 5 2 6 5
S 8 0 0 3 4 5 5 6 8 10
S 8 0 0 3 4 5 5 10 10 15
S 8 0 0 3 4 5 5 14 12 20
S 8 0 0 3 4 5 5 18 14 25
S 8 0 0 3 4 5 5 22 16 30
S 8 0 0 3 4 5 6 4 8 8
S 8 0 0 3 4 5 6 8 10 13
S 8 0 0 3 4 5 6 12 12 18
S 8 0 0 3 4 5 6 16 14 23
S 8 0 0 3 4 5 6 20 16 28
S 8 0 0 3 4 5 7 2 8 6
S 8 0 0 3 4 5 7 6 10 11
S 8 0 0 3 4 5 7 10 12 16
S 8 0 0 3 4 5 7 14 14 21
S 8 0 0 3 4 5 7 18 16 26
S 8 0 0 3 4 5 7 22 18 31
S 8 0 0 3 4 5 8 0 8 4
S 8 0 0 3 4 5 8 4 10 9
S 8 0 0 3 4 5 8 8 12 14
S 8 0 0 3 4 5 8 12 14 19
S 8 0 0 3 4 5 8 16 16 24
S 8 0 0 3 4 5 8 20 18 29
S 8 0 0 3 4 5 9 2 10 7
S 8 0 0 3 4 5 9 6 12 12
S 8 0 0 3 4 5 9 10 14 17
S 8 0 0 3 4 5 9 14 16 22
S 8 0 0 3 4 5 9 18 18 27
S 8 0 0 3 4 5 10 0 10 5
S 8 0 0 3 4 5 10 4 12 10
S 8 0 0 3 4 5 10 8 14 15
S 8 0 0 3 4 5 10 12 16 20
S 8 0 0 3 4 5 10 16 18 25
S 8 0 0 3 4 5 10 20 20 30
S 8 0 0 3 4 5 11 2 12 8
S 8 0 0 3 4 5 11 6 14 13
S 8 0 0 3 4 5 11 10 16 18
S 8 0 0 3 4 5 11 14 18 23
S 8 0 0 3 4 5 11 18 20 28
S 8 0 0 3 4 5 12 0 12 6
S 8 0 0 3 4 5 12 4 14 11
S 8 0 0 3 4 5 12 8 16 16
S 8 0 0 3 4 5 12 12 18 21
S 8 0 0 3 4 5 12 16 20 26
S 8 0 0 3 4 5 13 2 14 9
S 8 0 0 3 4 5 13 6 16 14
S 8 0 0 3 4 5 13 10 18 19
S 8 0 0 3 4 5 13 14 20 24
S 8 0 0 3 4 5 14 0 14 7
S 8 0 0 3 4 5 14 4 16 12
S 8 0 0 3 4 5 14 8 18 17
S 8 0 0 3 4 5 14 12 20 22
S 8 0 0 3 4 5 14 16 22 27
S 8 0 0 3 4 5 15 2 16 10
S 8 0 0 3 4 5 15 6 18 15
S 8 0 0 3 4 5 15 10 20 20
S 8 0 0 3 4 5 15 14 22 25
S 8 0 0 3 4 5 16 0 16 8
S 8 0 0 3 4 5 16 4 18 13
S 8 0 0 3 4 5 16 8 20 18
S 8 0 0 3 4 5 16 12 22 23
S 8 0 0 3 4 5 17 2 18 11
S 8 0 0 3 4 5 17 6 20 16
S 8 0 0 3 4 5 17 10 22 21
S 8 0 0 3 4 5 17 14 24 26
S 8 0 0 3 4 5 18 0 18 9
S 8 0 0 3 4 5 18 4 20 14
S 8 0 0 3 4 5 18 8 22 19
S 8 0 0 3 4 5 18 12 24 24
S 8 0 0 3 4 5 19 2 20 12
S 8 0 0 3 4 5 19 6 22 17
S 8 0 0 3 4 5 19 10 24 22
S 8 0 0 3 4 5 20 0 20 10
S 8 0 0 3 4 5 20 4 22 15
S 8 0 0 3 4 5 20 8 24 20
S 8 0 0 3 4 5 20 12 26 25
S 8 0 0 3 4 5 21 2 22 13
S 8 0 0 3 4 5 21 6 24 18
S 8 0 0 3 4 5 21 10 26 23
S 8 0 0 3 4 5 22 0 22 11
S 8 0 0 3 4 5 22 4 24 16
S 8 0 0 3 4 5 22 8 26 21
S 8 0 0 3 4 5 23 2 24 14
S 8 0 0 3 4 5 23 6 26 19
S 8 0 0 3 4 5 23 10 28 24
S 8 0 0 3 4 5 24 0 24 12
S 8 0 0 3 4 5 24 4 26 17
S 8 0 0 3 4 5 24 8 28 22
S 8 0 0 3 4 5 25 2 26 15
S 8 0 0 3 4 5 25 6 28 20
S 8 0 0 3 4 5 26 0 26 13
S 8 0 0 3 4 5 26 4 28 18
S 8 0 0 3 4 5 27 2 28 16
S 8 0 0 3 4 5 27 6 30 21
S 8 0 0 3 4 5 28 0 28 14
S 8 0 0 3 4 5 28 4 30 19
S 8 0 0 3 4 5 29 2 30 17
S 8 0 0 3 4 5 30 0 30 15
S 8 0 0 3 4 5 30 4 32 20
S 8 0 0 3 4 5 31 2 32 18
S 8 0 0 3 4 5 32 0 32 16
S 8 0 0 3 4 5 33 2 34 19
S 8 0 0 3 4 5 34 0 34 17
S 8 0 1 1 3 9 3 1 6 18
S 8 0 1 2 4 8 3 3 8 16
S 8 0 1 4 5 6 6 8 10 13
S 8 0 1 4 6 6 5 19 12 24
S 8 0 1 5 5 5 9 9 10 10
S 8 0 1 6 4 4 8 3 8 0
S 8 0 1 6 4 8 21 3 24 16
S 8 0 1 6 5 3 11 12 5 10
S 8 0 1 7 3 9 21 1 24 18
S 8 0 1 7 5 1 19 17 0 18
S 8 0 1 8 2 8 12 3 16 4
S 8 0 1 8 2 10 13 3 20 24
S 8 0 1 8 3 1 19 8 3 2
S 8 0 1 8 3 7 21 8 21 2
S 8 0 1 8 4 0 28 15 0 16
S 8 0 1 8 4 4 29 15 16 0
S 8 0 1 8 5 1 37 24 5 18
S 8 0 1 9 1 8 9 9 9 1
S 8 0 1 9 1 9 1 9 10 10
S 8 0 1 10 1 8 40 20 10 1
S 8 0 1 10 1 9 21 20 11 10
S 8 0 1 10 1 10 2 20 12 21
S 8 0 2 3 6 9 1 10 12 24
S 8 0 2 4 5 12 12 4 20 38
S 8 0 2 5 6 7 7 10 12 16
S 8 0 2 6 5 4 5 6 5 6
S 8 0 2 7 6 3 13 14 6 12
S 8 0 2 8 3 10 7 4 15 16
S 8 0 2 8 5 0 16 12 0 14
S 8 0 2 9 2 1 17 6 2 0
S 8 0 2 9 2 7 5 6 8 0
S 8 0 2 9 2 9 1 6 10 8
S 8 0 2 9 6 3 31 22 12 12
S 8 0 2 10 1 8 5 10 5 2
S 8 0 2 10 3 6 24 14 12 0
S 8 0 2 10 3 12 5 14 21 30
S 8 0 2 11 2 7 35 18 10 0
S 8 0 2 11 2 9 19 18 12 8
S 8 0 2 11 2 11 3 18 14 20
S 8 0 2 12 1 10 31 24 7 12
S 8 0 3 2 4 12 4 1 8 24
S 8 0 3 5 7 3 1 11 0 14
S 8 0 3 5 11 3 5 35 0 38
S 8 0 3 6 4 8 3 1 8 8
S 8 0 3 6 7 8 8 12 14 19
S 8 0 3 8 4 12 5 5 16 24
S 8 0 3 8 5 0 8 8 0 11
S 8 0 3 8 7 3 15 16 7 14
S 8 0 3 8 8 0 18 21 0 24
S 8 0 3 9 5 2 15 11 5 7
S 8 0 3 9 7 5 21 19 14 14
S 8 0 3 12 1 8 32 16 4 3
S 8 0 3 12 2 8 24 17 8 4
S 8 0 3 12 4 8 28 21 16 8
S 8 0 3 14 1 12 20 28 6 19
S 8 0 4 1 4 15 0 2 8 34
S 8 0 4 1 4 17 1 2 10 46
S 8 0 4 3 4 17 9 0 12 46
S 8 0 4 3 6 15 3 5 15 39
S 8 0 4 4 5 16 7 2 15 42
S 8 0 4 5 6 7 1 5 6 11
S 8 0 4 5 6 13 5 5 15 29
S 8 0 4 5 10 5 3 21 5 25
S 8 0 4 7 4 9 0 2 8 10
S 8 0 4 7 4 11 1 2 10 16
S 8 0 4 7 4 13 2 2 12 24
S 8 0 4 7 4 15 3 2 14 34
S 8 0 4 7 6 3 3 7 3 9
S 8 0 4 7 6 9 5 7 12 15
S 8 0 4 7 8 1 7 14 0 18
S 8 0 4 7 8 5 8 14 8 16
S 8 0 4 7 8 9 9 14 16 22
S 8 0 4 7 10 1 11 23 0 27
S 8 0 4 9 4 1 5 6 2 6
S 8 0 4 9 4 3 4 6 4 4
S 8 0 4 9 4 5 3 6 6 4
S 8 0 4 9 4 7 2 6 8 6
S 8 0 4 9 4 9 1 6 10 10
S 8 0 4 9 4 11 0 6 12 16
S 8 0 4 9 6 3 11 11 6 9
S 8 0 4 9 6 9 9 11 15 15
S 8 0 4 9 8 3 17 18 8 16
S 8 0 4 9 8 7 16 18 16 18
S 8 0 4 9 10 1 23 27 5 27
S 8 0 4 10 1 2 1 5 1 1
S 8 0 4 10 3 6 2 7 6 3
S 8 0 4 10 5 10 7 11 15 15
S 8 0 4 10 7 6 18 17 14 13
S 8 0 4 11 2 1 25 9 2 3
S 8 0 4 11 2 3 17 9 3 1
S 8 0 4 11 2 5 9 9 4 1
S 8 0 4 11 2 7 1 9 5 3
S 8 0 4 11 4 1 23 12 4 6
S 8 0 4 11 4 3 19 12 6 4
S 8 0 4 11 4 5 15 12 8 4
S 8 0 4 11 4 7 11 12 10 6
S 8 0 4 11 4 9 7 12 12 10
S 8 0 4 11 4 11 3 12 14 16
S 8 0 4 11 6 1 27 17 6 11
S 8 0 4 11 6 7 19 17 15 11
S 8 0 4 12 1 4 50 12 2 0
S 8 0 4 12 1 8 3 12 3 4
S 8 0 4 13 2 7 31 17 6 3
S 8 0 4 13 2 9 15 17 7 7
S 8 0 4 13 4 5 37 20 10 4
S 8 0 4 13 4 7 29 20 12 6
S 8 0 4 13 4 9 21 20 14 10
S 8 0 4 13 4 11 13 20 16 16
S 8 0 4 13 4 13 5 20 18 24
S 8 0 4 14 1 10 32 21 4 9
S 8 0 4 14 3 10 24 23 12 11
S 8 0 4 15 2 13 7 27 10 21
S 8 0 5 5 11 8 3 21 11 29
S 8 0 5 8 6 10 3 7 12 16
S 8 0 5 8 9 10 10 16 18 25
S 8 0 5 10 9 3 19 20 9 18
S 8 0 5 13 1 5 41 13 2 2
S 8 0 6 6 7 14 2 6 14 28
S 8 0 6 11 10 3 21 22 10 20
S 8 0 6 12 1 2 9 8 1 4
S 8 0 6 14 1 6 30 14 2 4
S 8 0 6 14 5 6 22 18 10 8
S 8 0 6 18 1 14 16 30 4 20
S 8 0 7 5 11 10 1 15 11 27
S 8 0 7 8 8 0 2 9 0 16
S 8 0 7 15 1 7 17 15 2 6
S 8 0 8 5 8 17 0 6 14 35
S 8 0 8 5 12 7 0 16 6 25
S 8 0 8 7 8 15 0 7 14 29
S 8 0 8 7 12 3 4 17 3 24
S 8 0 8 8 13 0 8 21 0 29
S 8 0 8 9 8 1 2 9 2 15
S 8 0 8 9 8 9 1 9 10 17
S 8 0 8 11 8 1 8 12 4 15
S 8 0 8 11 8 3 7 12 6 14
S 8 0 8 11 8 5 6 12 8 14
S 8 0 8 11 8 7 5 12 10 15
S 8 0 8 11 8 9 4 12 12 17
S 8 0 8 11 8 11 3 12 14 20
S 8 0 8 11 8 13 2 12 16 24
S 8 0 8 11 12 1 17 22 6 25
S 8 0 8 12 7 4 7 12 7 12
S 8 0 8 13 4 1 7 10 3 9
S 8 0 8 13 4 3 3 10 4 8
S 8 0 8 13 8 1 17 16 6 15
S 8 0 8 13 8 3 15 16 8 14
S 8 0 8 13 8 5 13 16 10 14
S 8 0 8 13 8 7 11 16 12 15
S 8 0 8 13 8 9 9 16 14 17
S 8 0 8 13 8 11 7 16 16 20
S 8 0 8 15 4 3 20 15 5 8
S 8 0 8 15 4 7 7 15 7 9
S 8 0 8 16 1 8 2 16 2 8
S 8 0 8 17 4 9 17 21 9 11
S 8 0 10 15 6 3 9 14 6 12
S 8 0 12 12 11 8 3 14 11 22
S 8 0 12 15 8 5 3 14 8 16
S 8 0 12 15 10 5 9 17 10 19
S 8 0 12 17 4 3 2 14 4 12
S 8 0 12 17 8 3 14 18 8 16
S 8 0 12 18 1 2 25 15 1 11
S 8 0 12 21 4 11 5 24 8 16
S 8 0 15 8 16 0 1 17 0 32
S 8 0 16 11 16 3 4 18 6 31
S 8 0 16 19 8 3 3 17 7 19
S 8 0 16 20 9 4 9 20 9 20
S 8 0 16 21 4 3 1 18 4 16
S 8 0 16 21 8 5 9 21 9 19
S 8 0 20 25 4 3 0 22 4 20
S 8 1 1 3 6 10 12 9 22 34
S 8 1 1 4 6 8 12 8 17 19
S 8 1 1 9 2 10 0 13 10 14
S 8 1 1 9 2 12 6 7 20 32
S 8 1 1 10 2 12 23 1 28 24
S 8 1 1 10 3 11 3 26 14 28
S 8 1 2 5 7 7 2 16 7 19
S 8 1 2 6 6 6 8 8 9 9
S 8 1 2 7 5 3 6 6 3 5
S 8 1 2 7 5 8 16 1 18 5
S 8 1 2 7 7 7 14 14 15 15
S 8 1 2 8 8 4 16 24 5 23
S 8 1 2 9 3 12 8 5 18 21
S 8 1 2 9 3 13 6 6 19 29
S 8 1 2 9 3 14 12 3 22 37
S 8 1 2 10 6 2 24 16 5 11
S 8 1 2 11 5 9 26 16 23 7
S 8 1 2 12 3 12 5 26 12 24
S 8 1 2 12 5 4 37 18 12 0
S 8 1 3 6 6 12 15 3 20 24
S 8 1 3 6 8 8 7 15 12 20
S 8 1 3 8 4 4 4 4 5 1
S 8 1 3 9 3 10 0 6 10 9
S 8 1 3 10 4 11 6 10 15 14
S 8 1 3 10 5 3 15 10 6 4
S 8 1 3 11 4 10 10 13 14 10
S 8 1 3 12 2 10 4 16 5 9
S 8 1 3 12 4 8 19 15 12 4
S 8 1 3 12 4 13 4 20 17 24
S 8 1 4 6 6 12 8 4 15 21
S 8 1 4 7 5 5 2 4 5 5
S 8 1 4 9 5 6 6 7 8 5
S 8 1 4 10 5 12 5 10 16 18
S 8 1 4 11 5 9 10 12 13 9
S 8 1 5 4 6 8 0 4 5 11
S 8 1 5 6 7 15 7 6 18 32
S 8 1 5 9 4 4 0 5 4 4
S 8 1 5 12 4 9 4 12 9 8
S 8 1 5 13 4 10 6 15 10 10
S 8 1 6 12 6 4 12 12 7 8
S 8 1 6 16 2 6 36 16 3 4
S 8 1 7 6 8 16 3 7 16 32
S 8 1 7 9 9 12 6 12 16 23
S 8 1 7 12 6 12 0 12 13 17
S 8 1 7 16 2 7 20 16 3 6
S 8 1 8 8 10 6 4 12 7 18
S 8 1 8 10 13 4 13 22 8 26
S 8 1 8 12 4 2 0 8 3 8
S 8 1 8 16 2 8 4 16 3 8
S 8 1 8 17 1 9 10 18 1 9
S 8 1 8 18 1 9 29 19 1 9
S 8 1 10 9 9 10 0 9 10 19
S 8 1 10 16 3 3 7 13 3 9
S 8 1 10 16 5 7 3 15 7 11
S 8 1 15 16 10 4 3 15 8 20
S 8 2 2 3 6 9 9 3 11 13
S 8 2 2 3 6 13 3 9 17 35
S 8 2 2 5 6 7 5 7 7 9
S 8 2 2 6 7 10 2 18 12 24
S 8 2 2 7 8 9 13 17 17 21
S 8 2 2 10 3 14 12 4 22 26
S 8 2 2 11 4 13 17 9 25 17
S 8 2 3 6 7 7 5 10 7 12
S 8 2 3 7 7 7 9 9 10 10
S 8 2 3 10 4 12 0 13 12 16
S 8 2 3 10 6 8 16 9 16 4
S 8 2 3 12 6 10 21 15 20 8
S 8 2 3 13 3 11 7 21 4 14
S 8 2 3 15 3 10 27 21 5 9
S 8 2 4 3 6 11 0 6 8 17
S 8 2 4 4 7 10 0 9 8 17
S 8 2 4 6 7 12 14 3 18 19
S 8 2 4 7 6 9 8 4 12 9
S 8 2 4 7 6 11 12 2 16 13
S 8 2 4 8 5 12 10 2 16 14
S 8 2 4 8 7 6 8 9 8 9
S 8 2 4 8 7 12 14 6 20 18
S 8 2 4 9 6 3 8 8 4 7
S 8 2 4 9 6 13 12 6 20 19
S 8 2 4 9 6 15 16 4 24 27
S 8 2 4 12 7 6 20 15 12 7
S 8 2 4 15 6 3 36 18 8 5
S 8 2 5 7 7 8 5 7 9 11
S 8 2 5 14 7 7 23 18 13 8
S 8 2 6 13 6 11 7 15 13 13
S 8 2 6 14 5 10 8 16 10 10
S 8 2 7 12 7 15 1 14 17 24
S 8 2 7 17 3 7 23 17 4 6
S 8 2 8 10 7 12 0 9 12 17
S 8 2 8 15 6 3 16 14 6 9
S 8 2 8 15 6 9 8 16 10 11
S 8 2 8 16 3 8 6 16 4 8
S 8 2 8 17 2 9 8 18 2 9
S 8 2 8 19 2 9 28 20 2 9
S 8 2 9 14 4 4 2 11 4 8
S 8 2 9 14 5 6 2 12 6 9
S 8 2 10 13 10 7 9 15 11 17
S 8 2 15 21 7 8 5 21 9 17
S 8 3 3 8 4 12 0 8 11 13
S 8 3 3 8 8 9 0 24 3 24
S 8 3 3 8 8 12 2 22 13 27
S 8 3 3 11 5 12 10 12 16 11
S 8 3 4 4 8 14 8 8 17 28
S 8 3 4 9 9 9 14 14 15 15
S 8 3 4 10 5 10 7 8 12 6
S 8 3 4 10 6 12 16 4 21 9
S 8 3 4 10 10 8 16 20 13 19
S 8 3 4 15 5 6 26 15 8 1
S 8 3 5 5 8 12 4 9 12 20
S 8 3 5 7 6 6 4 5 6 6
S 8 3 5 10 8 13 14 10 21 18
S 8 3 6 8 8 12 8 8 15 17
S 8 3 6 9 5 5 2 6 5 5
S 8 3 6 9 7 11 6 8 13 13
S 8 3 6 11 7 3 10 10 5 9
S 8 3 6 15 7 5 22 16 9 7
S 8 3 7 4 6 6 0 4 3 9
S 8 3 7 10 10 5 10 14 7 16
S 8 3 7 18 4 7 26 18 5 6
S 8 3 8 6 6 12 0 4 9 15
S 8 3 8 16 3 9 3 17 3 9
S 8 3 8 16 4 8 8 16 5 8
S 8 3 8 18 3 9 15 19 3 9
S 8 3 8 19 3 9 22 20 3 9
S 8 3 9 14 7 9 5 14 10 12
S 8 3 13 12 12 6 6 14 9 21
S 8 4 4 5 6 7 4 5 5 6
S 8 4 4 5 6 9 2 7 6 9
S 8 4 4 5 6 13 1 8 11 18
S 8 4 4 6 5 14 0 7 12 19
S 8 4 4 6 7 14 2 11 14 23
S 8 4 4 7 4 9 0 6 6 4
S 8 4 4 7 4 11 1 5 9 7
S 8 4 4 7 6 11 0 11 8 13
S 8 4 4 7 6 15 1 10 15 24
S 8 4 4 7 8 9 8 10 10 12
S 8 4 4 7 8 11 5 13 11 17
S 8 4 4 7 8 13 4 14 14 22
S 8 4 4 7 10 11 19 8 21 16
S 8 4 4 9 6 11 0 15 7 14
S 8 4 4 9 6 13 3 12 13 16
S 8 4 4 9 6 15 4 11 17 22
S 8 4 4 9 8 11 0 22 6 22
S 8 4 4 9 8 13 3 19 13 23
S 8 4 4 10 5 10 0 15 4 11
S 8 4 4 10 5 10 1 14 5 10
S 8 4 4 10 5 10 2 13 6 9
S 8 4 4 10 5 10 3 12 7 8
S 8 4 4 10 5 10 4 11 8 7
S 8 4 4 10 5 10 5 10 9 6
S 8 4 4 11 6 13 10 11 17 12
S 8 4 4 11 6 15 11 10 21 18
S 8 4 5 6 9 14 6 12 16 25
S 8 4 5 10 6 12 4 11 12 12
S 8 4 5 10 7 9 11 8 13 6
S 8 4 5 10 10 10 15 15 16 16
S 8 4 5 11 7 15 13 9 22 18
S 8 4 5 14 8 4 22 15 8 8
S 8 4 6 6 9 12 3 12 11 20
S 8 4 6 10 9 8 11 12 11 12
S 8 4 7 10 11 7 11 16 9 18
S 8 4 7 19 5 7 29 19 6 6
S 8 4 8 5 10 15 1 12 13 27
S 8 4 8 7 8 17 10 4 18 26
S 8 4 8 7 10 11 5 11 11 19
S 8 4 8 10 13 6 11 20 7 24
S 8 4 8 11 8 13 4 12 14 17
S 8 4 8 15 4 9 2 16 4 9
S 8 4 8 16 5 8 10 16 6 8
S 8 4 8 17 4 9 10 18 4 9
S 8 4 8 19 4 9 20 20 4 9
S 8 4 9 9 11 7 7 13 8 18
S 8 4 10 12 9 8 6 12 10 14
S 8 4 11 8 9 6 2 8 6 15
S 8 4 11 15 9 7 9 15 10 14
S 8 4 11 18 5 5 11 16 5 10
S 8 4 12 15 10 5 10 15 9 16
S 8 4 12 19 6 11 2 21 8 15
S 8 5 5 8 6 10 2 10 7 9
S 8 5 5 8 6 15 4 8 15 18
S 8 5 6 7 7 7 6 6 7 7
S 8 5 6 8 8 8 8 8 9 9
S 8 5 6 9 9 10 12 9 14 11
S 8 5 6 12 11 8 17 18 12 16
S 8 5 7 9 6 6 4 7 6 6
S 8 5 8 7 7 14 2 7 12 17
S 8 5 8 16 6 8 12 16 7 8
S 8 5 9 12 6 9 0 12 7 10
S 8 5 11 13 8 10 2 13 10 14
S 8 6 6 8 7 12 5 9 11 11
S 8 6 6 8 11 12 16 10 18 16
S 8 6 6 9 8 11 5 13 9 13
S 8 6 6 9 10 11 11 13 13 15
S 8 6 7 6 9 12 8 8 12 15
S 8 6 7 8 9 10 10 8 12 11
S 8 6 7 13 9 6 15 13 9 9
S 8 6 8 7 6 9 0 8 6 9
S 8 6 8 9 6 9 0 10 6 9
S 8 6 8 12 11 10 14 15 14 15
S 8 6 8 13 6 9 4 14 6 9
S 8 6 8 15 6 9 8 16 6 9
S 8 6 8 16 7 8 14 16 8 8
S 8 6 8 19 6 9 20 20 6 9
S 8 6 9 11 7 9 3 11 8 10
S 8 6 14 15 10 9 5 15 11 17
S 8 6 15 12 11 8 4 12 10 19
S 8 7 7 7 8 8 8 7 8 8
S 8 7 7 10 10 12 9 15 12 16
S 8 7 8 16 8 8 16 16 9 8
S 8 7 9 10 8 9 6 10 9 10
S 8 7 9 12 11 9 13 14 12 14
S 8 7 10 15 9 8 12 15 10 11
S 8 8 8 8 9 16 8 10 16 18
S 8 8 8 9 8 9 7 10 8 9
S 8 8 8 9 8 9 8 9 9 8
S 8 8 8 9 8 11 9 8 12 8
S 8 8 8 9 8 13 9 8 14 10
S 8 8 8 9 8 15 9 8 16 13
S 8 8 8 9 8 17 9 8 18 17
S 8 8 9 9 9 9 9 9 10 10
S 8 8 9 9 9 16 9 9 17 17
S 8 8 12 9 12 9 9 12 10 18
S 9 0 0 1 3 8 1 6 15 41
S 9 0 0 1 3 8 2 3 9 24
S 9 0 0 1 3 8 5 3 12 31
S 9 0 0 1 3 8 8 3 15 38
S 9 0 0 1 3 8 9 0 9 21
S 9 0 0 1 3 8 11 3 18 45
S 9 0 0 1 3 8 12 0 12 28
S 9 0 0 1 3 8 15 0 15 35
S 9 0 0 1 3 8 18 0 18 42
S 9 0 1 2 4 8 2 1 4 8
S 9 0 1 3 5 10 11 6 20 35
S 9 0 1 4 5 8 11 4 15 17
S 9 0 1 5 5 5 4 4 5 5
S 9 0 1 6 5 5 10 6 10 5
S 9 0 1 6 6 6 17 17 18 18
S 9 0 1 6 7 3 12 30 0 31
S 9 0 1 7 4 8 22 1 24 8
S 9 0 1 8 4 8 26 7 28 8
S 9 0 1 8 5 5 28 16 20 5
S 9 0 1 9 2 10 14 3 20 14
S 9 0 1 9 3 9 24 8 27 9
S 9 0 1 9 4 2 32 15 8 2
S 9 0 1 10 1 9 10 10 10 1
S 9 0 1 10 1 10 1 10 11 11
S 9 0 1 10 2 10 17 13 22 14
S 9 0 1 11 1 10 23 22 12 11
S 9 0 1 11 1 11 2 22 13 23
S 9 0 2 5 5 10 11 2 15 19
S 9 0 2 6 5 7 7 3 10 7
S 9 0 2 6 9 3 9 31 0 33
S 9 0 2 8 5 1 8 8 0 10
S 9 0 2 8 5 11 17 8 25 25
S 9 0 2 8 7 3 19 20 7 17
S 9 0 2 9 3 12 8 4 18 24
S 9 0 2 9 5 0 18 12 0 14
S 9 0 2 9 5 10 19 12 25 19
S 9 0 2 10 5 5 28 17 15 4
S 9 0 2 12 1 9 36 18 6 2
S 9 0 2 12 1 11 1 18 7 13
S 9 0 2 13 1 12 8 26 8 20
S 9 0 3 4 6 10 3 5 10 18
S 9 0 3 5 6 8 3 5 8 12
S 9 0 3 6 5 12 9 2 15 23
S 9 0 3 7 6 4 4 7 4 8
S 9 0 3 7 6 10 9 7 16 18
S 9 0 3 7 9 4 11 22 6 23
S 9 0 3 8 6 2 7 9 2 10
S 9 0 3 8 6 4 8 9 6 8
S 9 0 3 8 6 8 10 9 14 12
S 9 0 3 8 6 10 11 9 18 18
S 9 0 3 8 9 1 16 24 0 27
S 9 0 3 8 9 4 17 24 9 23
S 9 0 3 9 4 6 5 5 8 2
S 9 0 3 9 5 0 9 8 0 11
S 9 0 3 9 7 6 17 16 14 13
S 9 0 3 10 3 1 10 6 2 3
S 9 0 3 10 3 2 9 6 3 1
S 9 0 3 10 3 7 4 6 8 1
S 9 0 3 10 3 8 3 6 9 3
S 9 0 3 10 3 10 1 6 11 9
S 9 0 3 10 3 11 0 6 12 13
S 9 0 3 10 6 2 21 15 6 10
S 9 0 3 10 6 4 20 15 10 8
S 9 0 3 10 6 8 18 15 18 12
S 9 0 3 10 6 10 17 15 22 18
S 9 0 3 11 3 2 23 10 4 1
S 9 0 3 11 3 8 9 10 10 3
S 9 0 3 11 3 11 2 10 13 13
S 9 0 3 11 6 2 31 19 8 10
S 9 0 3 12 1 9 4 12 4 3
S 9 0 3 12 4 12 11 17 20 20
S 9 0 3 13 3 10 21 20 14 9
S 9 0 3 13 3 13 4 20 17 23
S 9 0 4 4 5 13 5 1 10 23
S 9 0 4 8 5 5 1 4 5 5
S 9 0 4 8 7 9 8 10 14 16
S 9 0 4 9 5 8 4 6 10 8
S 9 0 4 9 9 0 16 20 0 24
S 9 0 4 12 1 1 52 9 1 2
S 9 0 4 12 3 9 4 11 9 6
S 9 0 4 13 1 8 16 13 3 2
S 9 0 5 2 5 17 2 2 10 37
S 9 0 5 6 7 8 1 6 7 13
S 9 0 5 6 8 8 2 9 8 16
S 9 0 5 7 5 12 1 2 10 17
S 9 0 5 7 5 17 4 2 15 37
S 9 0 5 7 10 2 5 17 0 22
S 9 0 5 9 6 0 3 7 0 12
S 9 0 5 9 9 0 11 16 0 21
S 9 0 5 12 5 2 17 12 5 7
S 9 0 5 12 5 7 10 12 10 7
S 9 0 5 12 5 12 3 12 15 17
S 9 0 5 13 2 6 10 11 4 2
S 9 0 5 13 7 1 32 20 7 13
S 9 0 5 15 1 9 36 18 3 5
S 9 0 6 6 5 15 1 1 10 25
S 9 0 6 6 13 3 3 25 0 31
S 9 0 6 7 9 4 2 11 3 16
S 9 0 6 8 9 1 4 12 0 18
S 9 0 6 8 9 7 5 12 9 17
S 9 0 6 8 9 13 6 12 18 28
S 9 0 6 13 3 4 8 10 4 4
S 9 0 6 14 3 5 16 13 5 4
S 9 0 6 15 1 6 47 15 2 3
S 9 0 6 16 3 7 35 20 7 5
S 9 0 6 17 3 14 1 24 11 19
S 9 0 7 4 7 18 1 4 13 37
S 9 0 7 7 8 16 2 7 16 32
S 9 0 7 11 7 4 5 10 6 11
S 9 0 7 11 7 11 2 10 13 17
S 9 0 7 12 7 5 8 12 8 11
S 9 0 7 12 7 12 3 12 15 19
S 9 0 7 14 1 2 23 10 1 5
S 9 0 7 15 4 8 8 15 8 8
S 9 0 7 16 1 7 34 16 2 5
S 9 0 8 9 9 0 2 10 0 18
S 9 0 8 9 13 0 9 21 0 29
S 9 0 8 9 15 0 12 28 0 36
S 9 0 8 17 1 8 19 17 2 7
S 9 0 9 10 9 1 2 10 2 17
S 9 0 9 10 9 10 1 10 11 19
S 9 0 9 18 1 9 2 18 2 9
S 9 0 10 17 5 2 19 16 5 11
S 9 0 11 18 2 2 23 15 2 10
S 9 0 12 8 15 1 2 18 0 30
S 9 0 12 20 3 5 19 19 4 11
S 9 0 12 21 5 12 1 23 10 17
S 9 0 17 9 18 0 1 19 0 36
S 9 1 1 4 5 6 2 3 3 4
S 9 1 1 4 6 8 11 5 14 14
S 9 1 1 6 7 8 13 18 18 23
S 9 1 1 10 2 11 0 14 11 15
S 9 1 1 10 2 12 5 9 18 22
S 9 1 2 6 6 6 6 6 7 7
S 9 1 2 10 3 12 9 5 18 15
S 9 1 2 10 3 14 5 7 20 31
S 9 1 2 10 4 11 18 4 23 9
S 9 1 2 11 3 10 11 10 14 4
S 9 1 2 12 3 12 7 19 14 17
S 9 1 2 12 4 11 20 16 21 10
S 9 1 2 13 3 9 27 17 12 0
S 9 1 3 6 8 7 4 14 7 17
S 9 1 3 8 7 10 14 9 19 16
S 9 1 3 8 7 12 17 8 24 23
S 9 1 3 12 3 12 0 15 11 14
S 9 1 3 12 5 5 22 13 10 1
S 9 1 4 2 5 13 3 2 8 21
S 9 1 4 7 5 8 3 2 8 6
S 9 1 4 8 6 15 12 4 21 30
S 9 1 4 15 3 6 35 16 6 0
S 9 1 5 3 6 14 3 3 10 24
S 9 1 5 6 6 15 8 2 15 27
S 9 1 5 14 7 7 24 19 14 9
S 9 1 6 10 7 8 5 9 10 11
S 9 1 6 12 6 15 0 12 17 24
S 9 1 6 15 5 3 25 15 6 6
S 9 1 7 8 6 18 0 4 15 33
S 9 1 7 8 9 6 3 10 6 15
S 9 1 7 18 2 7 40 18 3 5
S 9 1 8 18 2 8 22 18 3 7
S 9 1 9 18 2 9 4 18 3 9
S 9 1 9 19 1 10 11 20 1 10
S 9 1 9 20 1 10 32 21 1 10
S 9 1 11 10 10 11 0 10 11 21
S 9 1 13 18 9 6 9 18 10 17
S 9 1 14 18 10 4 10 18 9 19
S 9 1 15 12 12 3 0 12 5 23
S 9 1 19 26 2 4 9 23 2 18
S 9 2 2 11 3 12 15 2 21 3
S 9 2 3 8 7 9 16 4 18 7
S 9 2 3 10 4 16 4 7 20 32
S 9 2 3 10 7 7 16 10 14 5
S 9 2 3 11 5 13 16 6 23 13
S 9 2 3 11 5 14 19 4 26 17
S 9 2 3 12 4 12 5 15 12 12
S 9 2 3 15 3 12 15 24 4 15
S 9 2 4 8 7 13 18 2 22 18
S 9 2 4 9 7 8 10 8 12 8
S 9 2 4 10 5 15 7 6 19 23
S 9 2 4 12 3 3 10 7 3 0
S 9 2 4 12 3 7 6 9 5 0
S 9 2 5 3 6 12 3 3 8 16
S 9 2 5 8 6 6 3 5 6 6
S 9 2 5 11 5 13 0 10 13 15
S 9 2 5 15 3 11 6 18 5 9
S 9 2 6 3 7 18 8 3 15 36
S 9 2 6 6 7 15 8 3 15 24
S 9 2 6 6 11 11 2 17 11 26
S 9 2 6 10 5 5 1 6 5 5
S 9 2 6 14 7 7 16 15 11 8
S 9 2 7 14 7 7 12 14 10 9
S 9 2 7 16 6 8 16 17 10 8
S 9 2 8 7 15 6 3 26 3 33
S 9 2 8 19 3 8 25 19 4 7
S 9 2 9 8 11 13 4 12 14 25
S 9 2 9 18 3 9 6 18 4 9
S 9 2 9 20 2 10 19 21 2 10
S 9 2 13 20 4 4 9 17 4 12
S 9 3 3 4 6 10 2 6 7 11
S 9 3 3 4 6 13 0 8 11 21
S 9 3 3 5 6 8 1 7 4 8
S 9 3 3 6 8 12 5 13 14 22
S 9 3 3 7 9 10 17 8 19 14
S 9 3 3 8 9 10 12 15 15 18
S 9 3 3 8 9 11 8 19 14 23
S 9 3 3 11 6 14 1 21 14 24
S 9 3 4 11 5 13 1 13 12 14
S 9 3 4 12 4 10 4 12 7 5
S 9 3 4 12 6 15 0 20 15 24
S 9 3 4 13 7 9 19 13 16 4
S 9 3 4 16 5 10 23 19 10 5
S 9 3 5 8 8 9 8 8 11 11
S 9 3 5 10 7 14 14 5 21 16
S 9 3 5 12 6 15 0 16 15 21
S 9 3 5 14 7 6 19 14 10 5
S 9 3 6 6 10 12 2 14 11 23
S 9 3 6 7 9 10 5 10 10 16
S 9 3 6 8 6 11 4 4 11 10
S 9 3 6 9 7 15 9 5 18 20
S 9 3 6 10 6 13 2 8 13 14
S 9 3 6 10 9 5 9 12 6 13
S 9 3 6 12 8 6 12 12 9 9
S 9 3 6 14 6 5 14 12 7 5
S 9 3 6 14 6 14 2 18 13 17
S 9 3 6 14 9 8 19 17 14 11
S 9 3 6 15 5 9 11 15 8 6
S 9 3 6 16 6 7 20 16 9 5
S 9 3 6 16 6 10 16 18 11 8
S 9 3 7 4 8 17 8 4 15 29
S 9 3 8 20 4 8 28 20 5 7
S 9 3 9 12 8 15 0 12 15 21
S 9 3 9 16 6 10 4 16 9 11
S 9 3 9 18 4 9 8 18 5 9
S 9 3 9 19 3 10 9 20 3 10
S 9 3 9 20 3 10 16 21 3 10
S 9 3 10 16 8 9 8 16 11 13
S 9 3 10 20 5 14 1 25 8 17
S 9 3 11 15 10 4 11 15 8 16
S 9 3 11 16 10 8 11 17 12 16
S 9 3 12 14 12 5 10 16 9 20
S 9 3 15 15 11 6 3 14 9 20
S 9 4 4 8 9 9 18 4 18 6
S 9 4 4 8 9 13 5 17 14 23
S 9 4 4 9 9 12 3 21 10 23
S 9 4 5 15 6 6 19 13 8 2
S 9 4 6 8 7 7 5 6 7 7
S 9 4 7 6 9 9 2 10 6 15
S 9 4 7 8 6 16 2 5 14 20
S 9 4 7 10 6 6 3 7 6 6
S 9 4 7 10 9 12 9 10 15 15
S 9 4 7 14 7 10 9 14 11 9
S 9 4 8 5 9 16 5 7 14 25
S 9 4 8 8 7 9 2 6 8 10
S 9 4 8 9 9 12 6 9 13 16
S 9 4 8 13 9 12 9 14 15 15
S 9 4 8 16 5 5 12 13 5 6
S 9 4 9 7 14 8 2 21 4 28
S 9 4 9 18 5 9 10 18 6 9
S 9 4 13 17 8 6 5 15 8 14
S 9 4 13 21 6 12 1 23 8 16
S 9 5 5 6 7 8 5 6 6 7
S 9 5 5 7 5 12 1 6 9 8
S 9 5 5 7 10 12 13 9 16 16
S 9 5 5 8 8 16 3 13 16 24
S 9 5 5 9 9 10 3 18 5 18
S 9 5 5 10 9 14 4 19 13 22
S 9 5 6 14 7 14 1 23 8 19
S 9 5 7 6 6 15 0 6 11 17
S 9 5 7 10 11 9 10 15 10 17
S 9 5 9 7 7 14 1 6 11 16
S 9 5 9 18 5 10 8 19 5 10
S 9 5 9 18 6 9 12 18 7 9
S 9 5 9 20 5 10 16 21 5 10
S 9 5 10 8 8 16 0 8 13 21
S 9 5 10 9 9 15 3 9 14 20
S 9 5 10 10 11 9 7 12 10 17
S 9 5 10 12 10 7 8 12 9 14
S 9 5 12 6 10 7 2 8 5 17
S 9 5 13 21 6 6 13 19 6 12
S 9 6 6 7 9 10 10 7 11 10
S 9 6 6 8 9 11 7 11 10 13
S 9 6 6 8 9 13 6 12 12 16
S 9 6 6 9 7 12 4 10 10 10
S 9 6 6 10 9 13 5 16 11 17
S 9 6 6 11 9 14 6 17 13 18
S 9 6 7 8 8 8 7 7 8 8
S 9 6 8 10 7 7 5 8 7 7
S 9 6 9 11 12 10 11 15 12 18
S 9 6 9 12 13 6 13 18 7 21
S 9 6 9 14 6 10 1 15 6 10
S 9 6 9 16 6 10 5 17 6 10
S 9 6 9 18 7 9 14 18 8 9
S 9 6 9 20 6 10 17 21 6 10
S 9 6 10 13 7 10 1 13 8 11
S 9 6 11 15 9 12 5 16 12 15
S 9 6 12 14 9 11 3 14 11 15
S 9 6 12 14 9 13 1 15 12 17
S 9 7 7 8 10 15 8 12 15 19
S 9 7 9 8 8 12 2 10 9 13
S 9 7 9 9 7 10 1 10 7 10
S 9 7 9 16 7 10 8 17 7 10
S 9 7 9 18 8 9 16 18 9 9
S 9 7 10 12 8 10 4 12 9 11
S 9 8 8 8 9 9 9 8 9 9
S 9 8 9 10 11 12 13 10 15 13
S 9 8 9 15 9 12 9 18 10 13
S 9 8 10 11 9 10 7 11 10 11
S 9 9 9 10 9 10 8 11 9 10
S 9 9 9 10 9 10 9 10 10 9
S 9 9 10 10 10 10 10 10 11 11
S 9 9 13 10 13 9 10 13 10 19
S 10 0 0 4 5 6 0 25 10 29
S 10 0 0 4 5 6 1 10 5 12
S 10 0 0 4 5 6 2 20 10 24
S 10 0 0 4 5 6 3 5 5 7
S 10 0 0 4 5 6 4 15 10 19
S 10 0 0 4 5 6 5 25 15 31
S 10 0 0 4 5 6 6 10 10 14
S 10 0 0 4 5 6 7 20 15 26
S 10 0 0 4 5 6 8 5 10 9
S 10 0 0 4 5 6 9 15 15 21
S 10 0 0 4 5 6 10 0 10 4
S 10 0 0 4 5 6 11 10 15 16
S 10 0 0 4 5 6 13 5 15 11
S 10 0 0 4 5 6 14 15 20 23
S 10 0 0 4 5 6 15 0 15 6
S 10 0 0 4 5 6 16 10 20 18
S 10 0 0 4 5 6 18 5 20 13
S 10 0 0 4 5 6 20 0 20 8
S 10 0 0 4 5 6 21 10 25 20
S 10 0 0 4 5 6 23 5 25 15
S 10 0 0 4 5 6 25 0 25 10
S 10 0 0 4 5 6 28 5 30 17
S 10 0 0 4 5 6 30 0 30 12
S 10 0 0 4 5 6 35 0 35 14
S 10 0 1 4 6 8 4 11 12 20
S 10 0 1 5 7 6 3 23 7 25
S 10 0 1 6 6 6 11 11 12 12
S 10 0 1 6 7 4 6 24 0 25
S 10 0 1 7 5 8 23 3 25 9
S 10 0 1 8 5 7 25 8 25 4
S 10 0 1 10 2 10 15 3 20 4
S 10 0 1 10 2 12 16 3 24 28
S 10 0 1 10 4 0 35 15 0 16
S 10 0 1 11 1 10 11 11 11 1
S 10 0 1 11 1 11 1 11 12 12
S 10 0 1 12 1 11 25 24 13 12
S 10 0 1 12 1 12 2 24 14 25
S 10 0 2 1 4 15 1 3 12 47
S 10 0 2 5 6 9 7 5 12 15
S 10 0 2 5 8 7 2 19 8 23
S 10 0 2 7 6 5 6 7 6 7
S 10 0 2 7 6 11 17 7 24 25
S 10 0 2 8 5 4 5 4 5 2
S 10 0 2 9 4 11 14 3 20 15
S 10 0 2 9 6 3 16 13 6 9
S 10 0 2 9 6 9 21 13 24 15
S 10 0 2 10 3 14 9 4 21 34
S 10 0 2 10 5 0 20 12 0 14
S 10 0 2 10 5 10 21 12 25 14
S 10 0 2 11 2 11 1 7 12 9
S 10 0 2 11 4 1 31 13 4 5
S 10 0 2 11 4 9 21 13 20 5
S 10 0 2 12 1 10 6 12 6 2
S 10 0 2 12 3 12 13 16 21 18
S 10 0 2 13 2 11 22 21 14 9
S 10 0 2 13 2 13 3 21 16 23
S 10 0 3 6 8 4 1 13 0 16
S 10 0 3 7 5 6 1 1 5 3
S 10 0 3 9 7 1 11 13 0 16
S 10 0 3 10 4 12 6 5 16 16
S 10 0 3 10 5 0 10 8 0 11
S 10 0 3 10 7 9 19 16 21 16
S 10 0 3 12 1 1 53 8 1 0
S 10 0 3 12 4 4 25 13 8 0
S 10 0 3 12 5 1 33 16 5 8
S 10 0 3 13 1 9 17 13 4 0
S 10 0 3 15 1 13 11 25 6 16
S 10 0 4 6 9 12 6 14 18 30
S 10 0 4 8 9 6 9 16 9 18
S 10 0 4 12 1 2 13 6 1 0
S 10 0 4 12 3 6 6 8 6 0
S 10 0 4 14 1 8 31 14 3 0
S 10 0 4 14 3 12 4 16 12 12
S 10 0 5 6 10 4 0 15 0 20
S 10 0 5 6 10 6 1 15 4 20
S 10 0 5 9 5 14 1 3 13 21
S 10 0 5 11 5 1 5 7 2 8
S 10 0 5 11 5 6 3 7 7 5
S 10 0 5 11 5 11 1 7 12 12
S 10 0 5 14 5 4 26 16 8 5
S 10 0 5 14 5 9 15 16 13 8
S 10 0 5 14 5 14 4 16 18 21
S 10 0 5 15 1 10 3 15 3 5
S 10 0 6 7 8 9 1 7 8 15
S 10 0 6 7 10 3 1 13 0 19
S 10 0 6 10 7 6 3 8 7 10
S 10 0 6 13 4 3 7 9 4 5
S 10 0 6 15 2 1 48 13 2 5
S 10 0 6 15 2 7 11 13 4 3
S 10 0 6 15 4 1 34 15 4 7
S 10 0 7 13 5 4 3 9 5 7
S 10 0 8 10 13 0 10 21 0 29
S 10 0 8 12 7 6 1 9 7 11
S 10 0 8 12 9 6 7 13 9 15
S 10 0 8 16 1 2 41 12 1 6
S 10 0 8 16 3 2 21 13 3 7
S 10 0 8 18 1 8 38 18 2 6
S 10 0 9 10 10 0 2 11 0 20
S 10 0 9 19 1 9 21 19 2 8
S 10 0 10 11 10 1 2 11 2 19
S 10 0 10 11 10 11 1 11 12 21
S 10 0 10 20 1 10 2 20 2 10
S 10 0 11 14 11 3 9 16 7 20
S 10 0 11 16 9 5 9 16 9 16
S 10 0 12 18 5 4 1 14 5 12
S 10 0 13 20 3 3 7 16 3 12
S 10 0 14 21 6 3 14 19 6 15
S 10 0 15 21 5 1 9 17 4 16
S 10 0 18 25 2 3 8 21 2 17
S 10 0 21 28 1 3 13 24 1 20
S 10 1 1 4 6 8 10 2 11 9
S 10 1 1 11 2 12 0 15 12 16
S 10 1 2 6 6 6 4 4 5 5
S 10 1 2 6 7 10 17 4 20 16
S 10 1 2 8 8 8 16 16 17 17
S 10 1 2 11 3 12 10 5 18 9
S 10 1 2 11 3 15 4 8 21 33
S 10 1 2 11 7 7 28 16 21 5
S 10 1 2 12 3 12 9 12 16 10
S 10 1 3 8 7 11 15 6 20 16
S 10 1 3 14 6 1 38 18 5 10
S 10 1 4 10 5 9 5 5 11 5
S 10 1 4 12 4 6 8 8 7 0
S 10 1 4 12 6 12 12 12 19 14
S 10 1 4 14 3 10 9 14 8 4
S 10 1 5 5 8 14 4 7 14 26
S 10 1 5 7 10 8 4 15 8 20
S 10 1 5 8 8 13 8 8 17 22
S 10 1 5 9 6 6 2 5 6 6
S 10 1 5 15 3 4 24 12 4 1
S 10 1 6 11 5 5 0 6 5 5
S 10 1 6 12 5 8 1 8 8 6
S 10 1 7 12 10 8 12 16 13 17
S 10 1 9 20 2 9 24 20 3 8
S 10 1 10 12 12 6 8 16 9 21
S 10 1 10 20 2 10 4 20 3 10
S 10 1 10 21 1 11 12 22 1 11
S 10 1 11 15 10 2 10 15 6 18
S 10 1 12 11 11 12 0 11 12 23
S 10 1 14 12 12 6 0 12 7 22
S 10 2 2 5 6 7 3 4 4 5
S 10 2 2 6 7 8 6 8 8 10
S 10 2 2 7 8 9 10 13 13 16
S 10 2 2 12 3 14 15 3 23 11
S 10 2 3 6 6 6 3 3 4 4
S 10 2 3 9 9 9 15 15 16 16
S 10 2 3 10 8 8 17 11 16 8
S 10 2 3 14 4 12 12 17 12 8
S 10 2 3 14 5 12 18 16 18 7
S 10 2 4 4 7 12 4 5 10 17
S 10 2 4 5 8 11 1 10 9 18
S 10 2 4 7 10 11 5 18 13 25
S 10 2 4 9 8 7 9 10 9 10
S 10 2 4 11 4 9 3 6 9 1
S 10 2 4 12 5 6 10 8 8 0
S 10 2 4 12 5 16 0 13 18 25
S 10 2 4 15 6 11 21 18 17 7
S 10 2 4 16 3 14 2 26 4 18
S 10 2 4 16 5 12 20 21 14 9
S 10 2 5 11 7 8 9 9 11 7
S 10 2 5 12 6 6 9 9 8 4
S 10 2 5 14 7 5 19 14 9 6
S 10 2 6 3 6 11 0 3 5 12
S 10 2 6 9 6 17 6 3 17 26
S 10 2 6 15 6 15 3 18 16 19
S 10 2 6 17 6 7 25 18 10 5
S 10 2 7 6 9 12 2 8 10 19
S 10 2 7 14 6 12 2 13 12 12
S 10 2 8 9 14 7 7 22 7 28
S 10 2 8 13 8 11 5 12 13 14
S 10 2 9 9 13 5 5 17 4 24
S 10 2 9 21 3 9 27 21 4 8
S 10 2 10 14 11 8 10 16 12 18
S 10 2 10 20 3 10 6 20 4 10
S 10 2 10 21 2 11 9 22 2 11
S 10 3 3 9 10 10 30 3 30 6
S 10 3 3 12 4 13 12 4 19 2
S 10 3 3 12 4 16 11 5 22 18
S 10 3 4 8 8 8 8 8 9 9
S 10 3 4 8 9 9 7 13 9 15
S 10 3 4 12 6 6 12 8 9 0
S 10 3 5 6 8 8 1 9 4 12
S 10 3 5 6 8 12 11 3 14 14
S 10 3 6 4 7 12 3 4 8 14
S 10 3 6 9 5 13 0 4 11 11
S 10 3 6 9 7 7 4 6 7 7
S 10 3 6 9 7 13 8 4 15 13
S 10 3 6 13 5 6 6 9 6 3
S 10 3 6 13 11 6 18 19 10 17
S 10 3 7 11 6 6 2 7 6 6
S 10 3 7 19 4 4 30 15 4 4
S 10 3 8 5 7 9 0 4 5 11
S 10 3 10 12 9 15 1 11 15 21
S 10 3 10 20 4 10 8 20 5 10
S 10 3 10 22 3 11 17 23 3 11
S 10 3 16 24 5 5 11 21 5 15
S 10 4 4 6 7 12 0 10 8 14
S 10 4 4 6 9 12 10 8 14 16
S 10 4 4 8 9 10 9 11 11 13
S 10 4 4 12 5 14 10 6 18 6
S 10 4 5 6 8 12 0 11 8 16
S 10 4 5 8 8 8 7 7 8 8
S 10 4 5 8 10 12 6 15 12 20
S 10 4 5 12 10 8 16 15 12 12
S 10 4 5 13 5 12 1 15 7 9
S 10 4 5 17 5 8 21 15 7 1
S 10 4 6 6 9 12 0 12 8 18
S 10 4 6 7 10 13 4 13 12 21
S 10 4 6 9 8 11 10 5 14 9
S 10 4 6 9 10 13 13 9 18 17
S 10 4 6 11 8 13 12 7 18 11
S 10 4 6 11 10 9 12 13 12 13
S 10 4 6 12 9 6 12 12 8 10
S 10 4 6 15 6 11 9 15 10 7
S 10 4 6 16 7 10 16 16 12 6
S 10 4 6 17 6 7 20 15 8 3
S 10 4 7 6 10 12 0 13 8 20
S 10 4 7 8 10 14 9 9 16 20
S 10 4 7 16 5 5 13 12 5 4
S 10 4 7 18 5 14 4 24 6 15
S 10 4 8 6 11 12 0 14 8 22
S 10 4 9 6 12 12 0 15 8 24
S 10 4 10 6 13 12 0 16 8 26
S 10 4 10 7 12 9 2 13 6 21
S 10 4 10 20 5 10 10 20 6 10
S 10 4 11 6 8 12 0 5 8 16
S 10 4 11 6 14 12 0 17 8 28
S 10 4 12 6 9 12 0 6 8 18
S 10 4 12 18 7 8 4 16 8 12
S 10 4 13 6 10 12 0 7 8 20
S 10 4 14 6 11 12 0 8 8 22
S 10 4 15 6 12 12 0 9 8 24
S 10 4 16 6 13 12 0 10 8 26
S 10 5 5 9 5 14 2 6 12 9
S 10 5 5 9 10 14 6 17 14 22
S 10 5 6 8 10 12 12 8 15 14
S 10 5 6 12 9 11 15 9 17 7
S 10 5 6 14 7 12 9 14 12 8
S 10 5 7 9 8 8 6 7 8 8
S 10 5 8 11 7 7 4 8 7 7
S 10 5 8 13 9 14 8 13 16 15
S 10 5 9 12 10 13 8 12 15 16
S 10 5 10 6 10 16 4 8 13 23
S 10 5 10 19 5 11 4 20 5 11
S 10 5 10 20 6 10 12 20 7 10
S 10 5 10 21 5 11 12 22 5 11
S 10 6 6 7 8 9 6 7 7 8
S 10 6 6 7 10 15 8 11 15 20
S 10 6 6 9 10 13 7 14 12 17
S 10 6 6 10 7 12 2 12 8 10
S 10 6 6 10 11 12 12 14 14 16
S 10 6 6 13 8 15 10 13 17 12
S 10 6 7 11 11 12 15 11 17 13
S 10 6 8 13 8 11 7 12 11 9
S 10 6 10 19 6 11 7 20 6 11
S 10 6 10 20 7 10 14 20 8 10
S 10 6 12 7 10 9 3 8 7 16
S 10 6 12 19 8 9 9 18 9 12
S 10 7 8 9 9 9 8 8 9 9
S 10 7 8 11 11 11 12 12 13 13
S 10 7 9 11 8 8 6 9 8 8
S 10 7 10 8 11 15 9 9 15 19
S 10 7 11 14 8 11 2 14 9 12
S 10 7 12 8 8 12 0 8 9 14
S 10 8 9 12 10 14 11 11 16 12
S 10 8 9 12 12 8 12 15 8 16
S 10 8 10 9 12 11 6 15 8 19
S 10 8 10 10 11 14 13 8 17 14
S 10 8 11 13 9 11 5 13 10 12
S 10 9 9 9 10 10 10 9 10 10
S 10 9 11 12 10 11 8 12 11 12
S 10 10 10 11 10 11 9 12 10 11
S 10 10 10 11 10 11 10 11 11 10
S 10 10 11 11 11 11 11 11 12 12
S 11 0 0 3 5 8 0 1 1 2
S 11 0 0 3 5 8 0 2 2 4
S 11 0 0 3 5 8 0 3 3 6
S 11 0 0 3 5 8 0 4 4 8
S 11 0 0 3 5 8 0 5 5 10
S 11 0 0 3 5 8 0 6 6 12
S 11 0 0 3 5 8 0 7 7 14
S 11 0 0 3 5 8 0 8 8 16
S 11 0 0 3 5 8 0 9 9 18
S 11 0 0 3 5 8 0 10 10 20
S 11 0 0 3 5 8 0 11 11 22
S 11 0 0 3 5 8 0 12 12 24
S 11 0 0 3 5 8 0 13 13 26
S 11 0 0 3 5 8 0 14 14 28
S 11 0 0 3 5 8 0 15 15 30
S 11 0 0 3 5 8 0 16 16 32
S 11 0 0 3 5 8 0 17 17 34
S 11 0 0 3 5 8 0 18 18 36
S 11 0 0 3 5 8 1 1 2 3
S 11 0 0 3 5 8 1 2 3 5
S 11 0 0 3 5 8 1 3 4 7
S 11 0 0 3 5 8 1 4 5 9
S 11 0 0 3 5 8 1 5 6 11
S 11 0 0 3 5 8 1 6 7 13
S 11 0 0 3 5 8 1 7 8 15
S 11 0 0 3 5 8 1 8 9 17
S 11 0 0 3 5 8 1 9 10 19
S 11 0 0 3 5 8 1 10 11 21
S 11 0 0 3 5 8 1 11 12 23
S 11 0 0 3 5 8 1 12 13 25
S 11 0 0 3 5 8 1 13 14 27
S 11 0 0 3 5 8 1 14 15 29
S 11 0 0 3 5 8 1 15 16 31
S 11 0 0 3 5 8 1 16 17 33
S 11 0 0 3 5 8 1 17 18 35
S 11 0 0 3 5 8 2 1 3 4
S 11 0 0 3 5 8 2 2 4 6
S 11 0 0 3 5 8 2 3 5 8
S 11 0 0 3 5 8 2 4 6 10
S 11 0 0 3 5 8 2 5 7 12
S 11 0 0 3 5 8 2 6 8 14
S 11 0 0 3 5 8 2 7 9 16
S 11 0 0 3 5 8 2 8 10 18
S 11 0 0 3 5 8 2 9 11 20
S 11 0 0 3 5 8 2 10 12 22
S 11 0 0 3 5 8 2 11 13 24
S 11 0 0 3 5 8 2 12 14 26
S 11 0 0 3 5 8 2 13 15 28
S 11 0 0 3 5 8 2 14 16 30
S 11 0 0 3 5 8 2 15 17 32
S 11 0 0 3 5 8 2 16 18 34
S 11 0 0 3 5 8 2 17 19 36
S 11 0 0 3 5 8 3 1 4 5
S 11 0 0 3 5 8 3 2 5 7
S 11 0 0 3 5 8 3 3 6 9
S 11 0 0 3 5 8 3 4 7 11
S 11 0 0 3 5 8 3 5 8 13
S 11 0 0 3 5 8 3 6 9 15
S 11 0 0 3 5 8 3 7 10 17
S 11 0 0 3 5 8 3 8 11 19
S 11 0 0 3 5 8 3 9 12 21
S 11 0 0 3 5 8 3 10 13 23
S 11 0 0 3 5 8 3 11 14 25
S 11 0 0 3 5 8 3 12 15 27
S 11 0 0 3 5 8 3 13 16 29
S 11 0 0 3 5 8 3 14 17 31
S 11 0 0 3 5 8 3 15 18 33
S 11 0 0 3 5 8 3 16 19 35
S 11 0 0 3 5 8 4 1 5 6
S 11 0 0 3 5 8 4 2 6 8
S 11 0 0 3 5 8 4 3 7 10
S 11 0 0 3 5 8 4 4 8 12
S 11 0 0 3 5 8 4 5 9 14
S 11 0 0 3 5 8 4 6 10 16
S 11 0 0 3 5 8 4 7 11 18
S 11 0 0 3 5 8 4 8 12 20
S 11 0 0 3 5 8 4 9 13 22
S 11 0 0 3 5 8 4 10 14 24
S 11 0 0 3 5 8 4 11 15 26
S 11 0 0 3 5 8 4 12 16 28
S 11 0 0 3 5 8 4 13 17 30
S 11 0 0 3 5 8 4 14 18 32
S 11 0 0 3 5 8 4 15 19 34
S 11 0 0 3 5 8 4 16 20 36
S 11 0 0 3 5 8 5 1 6 7
S 11 0 0 3 5 8 5 2 7 9
S 11 0 0 3 5 8 5 3 8 11
S 11 0 0 3 5 8 5 4 9 13
S 11 0 0 3 5 8 5 5 10 15
S 11 0 0 3 5 8 5 6 11 17
S 11 0 0 3 5 8 5 7 12 19
S 11 0 0 3 5 8 5 8 13 21
S 11 0 0 3 5 8 5 9 14 23
S 11 0 0 3 5 8 5 10 15 25
S 11 0 0 3 5 8 5 11 16 27
S 11 0 0 3 5 8 5 12 17 29
S 11 0 0 3 5 8 5 13 18 31
S 11 0 0 3 5 8 5 14 19 33
S 11 0 0 3 5 8 5 15 20 35
S 11 0 0 3 5 8 6 1 7 8
S 11 0 0 3 5 8 6 2 8 10
S 11 0 0 3 5 8 6 3 9 12
S 11 0 0 3 5 8 6 4 10 14
S 11 0 0 3 5 8 6 5 11 16
S 11 0 0 3 5 8 6 6 12 18
S 11 0 0 3 5 8 6 7 13 20
S 11 0 0 3 5 8 6 8 14 22
S 11 0 0 3 5 8 6 9 15 24
S 11 0 0 3 5 8 6 10 16 26
S 11 0 0 3 5 8 6 11 17 28
S 11 0 0 3 5 8 6 12 18 30
S 11 0 0 3 5 8 6 13 19 32
S 11 0 0 3 5 8 6 14 20 34
S 11 0 0 3 5 8 7 1 8 9
S 11 0 0 3 5 8 7 2 9 11
S 11 0 0 3 5 8 7 3 10 13
S 11 0 0 3 5 8 7 4 11 15
S 11 0 0 3 5 8 7 5 12 17
S 11 0 0 3 5 8 7 6 13 19
S 11 0 0 3 5 8 7 7 14 21
S 11 0 0 3 5 8 7 8 15 23
S 11 0 0 3 5 8 7 9 16 25
S 11 0 0 3 5 8 7 10 17 27
S 11 0 0 3 5 8 7 11 18 29
S 11 0 0 3 5 8 7 12 19 31
S 11 0 0 3 5 8 7 13 20 33
S 11 0 0 3 5 8 7 14 21 35
S 11 0 0 3 5 8 8 1 9 10
S 11 0 0 3 5 8 8 2 10 12
S 11 0 0 3 5 8 8 3 11 14
S 11 0 0 3 5 8 8 4 12 16
S 11 0 0 3 5 8 8 5 13 18
S 11 0 0 3 5 8 8 6 14 20
S 11 0 0 3 5 8 8 7 15 22
S 11 0 0 3 5 8 8 8 16 24
S 11 0 0 3 5 8 8 9 17 26
S 11 0 0 3 5 8 8 10 18 28
S 11 0 0 3 5 8 8 11 19 30
S 11 0 0 3 5 8 8 12 20 32
S 11 0 0 3 5 8 8 13 21 34
S 11 0 0 3 5 8 9 1 10 11
S 11 0 0 3 5 8 9 2 11 13
S 11 0 0 3 5 8 9 3 12 15
S 11 0 0 3 5 8 9 4 13 17
S 11 0 0 3 5 8 9 5 14 19
S 11 0 0 3 5 8 9 6 15 21
S 11 0 0 3 5 8 9 7 16 23
S 11 0 0 3 5 8 9 8 17 25
S 11 0 0 3 5 8 9 9 18 27
S 11 0 0 3 5 8 9 10 19 29
S 11 0 0 3 5 8 9 11 20 31
S 11 0 0 3 5 8 9 12 21 33
S 11 0 0 3 5 8 10 1 11 12
S 11 0 0 3 5 8 10 2 12 14
S 11 0 0 3 5 8 10 3 13 16
S 11 0 0 3 5 8 10 4 14 18
S 11 0 0 3 5 8 10 5 15 20
S 11 0 0 3 5 8 10 6 16 22
S 11 0 0 3 5 8 10 7 17 24
S 11 0 0 3 5 8 10 8 18 26
S 11 0 0 3 5 8 10 9 19 28
S 11 0 0 3 5 8 10 10 20 30
S 11 0 0 3 5 8 10 11 21 32
S 11 0 0 3 5 8 10 12 22 34
S 11 0 0 3 5 8 11 0 11 11
S 11 0 0 3 5 8 11 1 12 13
S 11 0 0 3 5 8 11 2 13 15
S 11 0 0 3 5 8 11 3 14 17
S 11 0 0 3 5 8 11 4 15 19
S 11 0 0 3 5 8 11 5 16 21
S 11 0 0 3 5 8 11 6 17 23
S 11 0 0 3 5 8 11 7 18 25
S 11 0 0 3 5 8 11 8 19 27
S 11 0 0 3 5 8 11 9 20 29
S 11 0 0 3 5 8 11 10 21 31
S 11 0 0 3 5 8 11 11 22 33
S 11 0 0 3 5 8 12 0 12 12
S 11 0 0 3 5 8 12 1 13 14
S 11 0 0 3 5 8 12 2 14 16
S 11 0 0 3 5 8 12 3 15 18
S 11 0 0 3 5 8 12 4 16 20
S 11 0 0 3 5 8 12 5 17 22
S 11 0 0 3 5 8 12 6 18 24
S 11 0 0 3 5 8 12 7 19 26
S 11 0 0 3 5 8 12 8 20 28
S 11 0 0 3 5 8 12 9 21 30
S 11 0 0 3 5 8 12 10 22 32
S 11 0 0 3 5 8 12 11 23 34
S 11 0 0 3 5 8 13 0 13 13
S 11 0 0 3 5 8 13 1 14 15
S 11 0 0 3 5 8 13 2 15 17
S 11 0 0 3 5 8 13 3 16 19
S 11 0 0 3 5 8 13 4 17 21
S 11 0 0 3 5 8 13 5 18 23
S 11 0 0 3 5 8 13 6 19 25
S 11 0 0 3 5 8 13 7 20 27
S 11 0 0 3 5 8 13 8 21 29
S 11 0 0 3 5 8 13 9 22 31
S 11 0 0 3 5 8 13 10 23 33
S 11 0 0 3 5 8 14 0 14 14
S 11 0 0 3 5 8 14 1 15 16
S 11 0 0 3 5 8 14 2 16 18
S 11 0 0 3 5 8 14 3 17 20
S 11 0 0 3 5 8 14 4 18 22
S 11 0 0 3 5 8 14 5 19 24
S 11 0 0 3 5 8 14 6 20 26
S 11 0 0 3 5 8 14 7 21 28
S 11 0 0 3 5 8 14 8 22 30
S 11 0 0 3 5 8 14 9 23 32
S 11 0 0 3 5 8 15 0 15 15
S 11 0 0 3 5 8 15 1 16 17
S 11 0 0 3 5 8 15 2 17 19
S 11 0 0 3 5 8 15 3 18 21
S 11 0 0 3 5 8 15 4 19 23
S 11 0 0 3 5 8 15 5 20 25
S 11 0 0 3 5 8 15 6 21 27
S 11 0 0 3 5 8 15 7 22 29
S 11 0 0 3 5 8 15 8 23 31
S 11 0 0 3 5 8 15 9 24 33
S 11 0 0 3 5 8 16 0 16 16
S 11 0 0 3 5 8 16 1 17 18
S 11 0 0 3 5 8 16 2 18 20
S 11 0 0 3 5 8 16 3 19 22
S 11 0 0 3 5 8 16 4 20 24
S 11 0 0 3 5 8 16 5 21 26
S 11 0 0 3 5 8 16 6 22 28
S 11 0 0 3 5 8 16 7 23 30
S 11 0 0 3 5 8 16 8 24 32
S 11 0 0 3 5 8 17 0 17 17
S 11 0 0 3 5 8 17 1 18 19
S 11 0 0 3 5 8 17 2 19 21
S 11 0 0 3 5 8 17 3 20 23
S 11 0 0 3 5 8 17 4 21 25
S 11 0 0 3 5 8 17 5 22 27
S 11 0 0 3 5 8 17 6 23 29
S 11 0 0 3 5 8 17 7 24 31
S 11 0 0 3 5 8 18 0 18 18
S 11 0 0 3 5 8 18 1 19 20
S 11 0 0 3 5 8 18 2 20 22
S 11 0 0 3 5 8 18 3 21 24
S 11 0 0 3 5 8 18 4 22 26
S 11 0 0 3 5 8 18 5 23 28
S 11 0 0 3 5 8 18 6 24 30
S 11 0 0 3 5 8 18 7 25 32
S 11 0 0 3 5 8 19 0 19 19
S 11 0 0 3 5 8 19 1 20 21
S 11 0 0 3 5 8 19 2 21 23
S 11 0 0 3 5 8 19 3 22 25
S 11 0 0 3 5 8 19 4 23 27
S 11 0 0 3 5 8 19 5 24 29
S 11 0 0 3 5 8 19 6 25 31
S 11 0 0 3 5 8 20 0 20 20
S 11 0 0 3 5 8 20 1 21 22
S 11 0 0 3 5 8 20 2 22 24
S 11 0 0 3 5 8 20 3 23 26
S 11 0 0 3 5 8 20 4 24 28
S 11 0 0 3 5 8 20 5 25 30
S 11 0 0 3 5 8 20 6 26 32
S 11 0 0 3 5 8 21 0 21 21
S 11 0 0 3 5 8 21 1 22 23
S 11 0 0 3 5 8 21 2 23 25
S 11 0 0 3 5 8 21 3 24 27
S 11 0 0 3 5 8 21 4 25 29
S 11 0 0 3 5 8 21 5 26 31
S 11 0 0 3 5 8 22 0 22 22
S 11 0 0 3 5 8 22 1 23 24
S 11 0 0 3 5 8 22 2 24 26
S 11 0 0 3 5 8 22 3 25 28
S 11 0 0 3 5 8 22 4 26 30
S 11 0 0 3 5 8 23 0 23 23
S 11 0 0 3 5 8 23 1 24 25
S 11 0 0 3 5 8 23 2 25 27
S 11 0 0 3 5 8 23 3 26 29
S 11 0 0 3 5 8 23 4 27 31
S 11 0 0 3 5 8 24 0 24 24
S 11 0 0 3 5 8 24 1 25 26
S 11 0 0 3 5 8 24 2 26 28
S 11 0 0 3 5 8 24 3 27 30
S 11 0 0 3 5 8 25 0 25 25
S 11 0 0 3 5 8 25 1 26 27
S 11 0 0 3 5 8 25 2 27 29
S 11 0 0 3 5 8 25 3 28 31
S 11 0 0 3 5 8 26 0 26 26
S 11 0 0 3 5 8 26 1 27 28
S 11 0 0 3 5 8 26 2 28 30
S 11 0 0 3 5 8 27 0 27 27
S 11 0 0 3 5 8 27 1 28 29
S 11 0 0 3 5 8 28 0 28 28
S 11 0 0 3 5 8 28 1 29 30
S 11 0 0 3 5 8 29 0 29 29
S 11 0 1 5 6 10 19 5 24 26
S 11 0 1 6 6 6 5 5 6 6
S 11 0 1 7 6 6 12 7 12 6
S 11 0 1 8 6 4 12 11 6 8
S 11 0 1 8 7 3 16 24 0 25
S 11 0 1 11 2 12 17 3 24 16
S 11 0 1 12 1 11 12 12 12 1
S 11 0 1 12 1 12 1 12 13 13
S 11 0 1 13 1 13 2 26 15 27
S 11 0 2 6 7 7 4 9 7 12
S 11 0 2 8 7 9 17 12 21 17
S 11 0 2 9 5 8 12 3 15 2
S 11 0 2 11 3 10 9 4 15 1
S 11 0 2 11 5 0 22 12 0 14
S 11 0 2 11 5 10 23 12 25 9
S 11 0 2 13 3 12 18 17 21 12
S 11 0 2 14 1 13 1 21 8 15
S 11 0 2 15 1 14 9 30 9 23
S 11 0 3 6 8 8 3 11 8 16
S 11 0 3 8 7 12 13 8 21 23
S 11 0 3 9 5 8 5 2 10 3
S 11 0 3 12 4 8 12 9 12 0
S 11 0 3 14 2 12 4 15 10 8
S 11 0 3 15 1 11 40 20 5 3
S 11 0 3 15 2 14 0 21 12 18
S 11 0 4 8 9 7 7 14 9 17
S 11 0 4 8 11 3 8 24 0 28
S 11 0 4 11 5 12 5 6 15 13
S 11 0 4 11 7 12 13 12 21 19
S 11 0 4 12 3 3 2 5 3 0
S 11 0 4 12 5 15 5 9 20 25
S 11 0 4 15 3 12 9 17 12 9
S 11 0 4 16 1 11 40 20 4 4
S 11 0 4 16 3 15 1 22 15 21
S 11 0 5 1 4 20 2 1 8 44
S 11 0 5 5 6 16 6 1 12 28
S 11 0 5 7 7 14 5 4 14 23
S 11 0 5 8 10 8 6 15 10 20
S 11 0 5 9 7 12 5 6 14 17
S 11 0 5 9 8 12 7 9 16 20
S 11 0 5 10 6 6 1 5 6 6
S 11 0 5 11 6 10 4 7 12 10
S 11 0 5 11 11 0 19 24 0 29
S 11 0 5 13 5 3 12 10 5 5
S 11 0 5 13 5 8 7 10 10 5
S 11 0 5 13 5 13 2 10 15 15
S 11 0 5 14 2 2 21 9 2 2
S 11 0 5 14 3 7 6 10 6 1
S 11 0 5 14 7 7 22 18 14 9
S 11 0 5 15 4 6 23 15 8 2
S 11 0 5 15 6 6 28 19 12 6
S 11 0 5 16 1 10 19 16 3 3
S 11 0 6 2 5 15 0 1 5 20
S 11 0 6 9 7 8 0 5 7 10
S 11 0 6 11 11 0 14 20 0 26
S 11 0 6 15 1 2 41 10 1 3
S 11 0 7 7 6 18 2 1 12 30
S 11 0 7 8 9 10 1 8 9 17
S 11 0 7 11 8 14 3 9 16 22
S 11 0 7 14 6 4 8 11 6 8
S 11 0 7 15 5 10 1 12 10 9
S 11 0 7 15 9 3 24 20 9 15
S 11 0 7 17 2 8 12 15 4 4
S 11 0 8 8 13 3 2 18 0 26
S 11 0 8 11 11 0 7 15 0 23
S 11 0 8 11 13 0 11 21 0 29
S 11 0 8 16 1 3 3 10 1 5
S 11 0 8 16 3 3 8 11 3 6
S 11 0 10 11 11 0 2 12 0 22
S 11 0 10 18 5 3 14 15 5 10
S 11 0 10 21 1 10 23 21 2 9
S 11 0 11 12 11 1 2 12 2 21
S 11 0 11 12 11 12 1 12 13 23
S 11 0 11 22 1 11 2 22 2 11
S 11 0 12 20 1 3 16 15 1 10
S 11 0 13 17 9 7 0 14 9 17
S 11 0 15 23 5 3 16 20 5 15
S 11 0 16 24 3 3 15 20 3 15
S 11 1 1 2 6 12 17 1 18 30
S 11 1 1 3 6 12 3 9 16 32
S 11 1 1 6 7 8 8 11 11 14
S 11 1 1 12 2 13 0 16 13 17
S 11 1 1 12 2 14 6 10 21 25
S 11 1 2 6 6 6 2 2 3 3
S 11 1 2 7 7 7 7 7 8 8
S 11 1 2 8 6 6 8 2 9 0
S 11 1 2 8 8 6 8 16 5 16
S 11 1 2 10 6 3 10 8 3 6
S 11 1 2 11 7 3 19 15 4 12
S 11 1 2 12 3 12 11 5 18 3
S 11 1 2 12 3 15 9 6 22 25
S 11 1 2 12 4 12 20 4 25 3
S 11 1 2 12 7 4 27 17 10 7
S 11 1 3 3 6 12 3 3 8 16
S 11 1 3 6 9 12 6 15 17 28
S 11 1 3 7 8 10 9 9 14 16
S 11 1 3 9 9 4 9 18 1 20
S 11 1 3 12 4 2 10 6 3 1
S 11 1 3 12 8 2 22 18 3 17
S 11 1 3 14 2 12 1 15 6 6
S 11 1 3 14 4 11 16 14 15 3
S 11 1 3 15 3 12 15 18 11 6
S 11 1 3 15 4 10 25 17 14 0
S 11 1 4 7 7 14 13 2 18 22
S 11 1 4 8 8 10 8 8 13 14
S 11 1 4 10 7 5 7 8 6 7
S 11 1 4 10 9 11 15 14 20 19
S 11 1 4 16 2 13 4 20 5 10
S 11 1 4 16 5 4 37 17 8 1
S 11 1 5 4 7 16 6 3 13 28
S 11 1 5 9 6 10 3 3 10 8
S 11 1 5 14 4 7 8 10 7 1
S 11 1 5 15 6 6 21 15 10 4
S 11 1 5 17 4 10 23 19 10 4
S 11 1 6 8 10 9 4 12 9 18
S 11 1 6 16 6 14 8 18 17 16
S 11 1 7 12 8 2 6 10 3 13
S 11 1 8 16 8 5 16 16 9 11
S 11 1 8 18 7 6 23 19 10 9
S 11 1 9 18 2 4 13 13 2 6
S 11 1 10 22 2 10 26 22 3 9
S 11 1 11 22 2 11 4 22 3 11
S 11 1 11 23 1 12 13 24 1 12
S 11 1 17 25 4 4 9 21 4 16
S 11 2 2 2 7 15 13 4 19 37
S 11 2 2 12 3 15 4 8 18 18
S 11 2 3 6 9 13 0 18 14 29
S 11 2 3 8 10 10 5 23 10 26
S 11 2 3 15 4 14 8 21 12 14
S 11 2 3 16 4 12 21 19 12 4
S 11 2 4 8 7 9 8 3 11 6
S 11 2 4 8 11 9 4 23 7 26
S 11 2 4 9 9 12 15 9 20 17
S 11 2 4 12 7 3 12 10 4 8
S 11 2 4 12 7 9 14 9 15 4
S 11 2 4 14 9 3 25 19 6 15
S 11 2 4 15 3 12 4 16 6 6
S 11 2 4 18 3 15 11 29 4 19
S 11 2 5 9 6 8 3 3 8 4
S 11 2 5 12 8 8 12 11 12 8
S 11 2 5 14 5 7 10 10 8 1
S 11 2 5 15 3 9 6 12 5 1
S 11 2 5 18 3 14 9 24 5 13
S 11 2 6 3 7 16 2 4 10 24
S 11 2 6 9 9 10 6 9 11 14
S 11 2 6 10 7 7 3 6 7 7
S 11 2 6 18 3 13 6 21 5 10
S 11 2 7 9 12 6 5 17 4 22
S 11 2 7 12 6 6 1 7 6 6
S 11 2 7 16 4 4 11 11 4 4
S 11 2 10 18 9 7 15 18 11 13
S 11 2 11 15 7 2 1 10 4 13
S 11 2 11 22 3 11 6 22 4 11
S 11 3 3 5 8 12 7 7 12 16
S 11 3 3 6 7 8 4 5 5 6
S 11 3 3 8 10 12 14 14 19 21
S 11 3 3 12 4 14 2 10 13 9
S 11 3 3 14 5 15 12 13 20 11
S 11 3 4 4 7 12 3 5 8 13
S 11 3 4 10 8 7 10 8 9 6
S 11 3 4 10 10 10 14 14 15 15
S 11 3 4 12 10 6 16 18 7 16
S 11 3 4 13 7 10 17 8 18 0
S 11 3 4 13 9 9 21 13 18 6
S 11 3 5 5 9 16 3 10 15 28
S 11 3 5 11 9 10 13 10 15 10
S 11 3 5 14 6 7 12 10 9 1
S 11 3 5 15 4 4 13 9 4 0
S 11 3 5 16 6 15 8 20 15 15
S 11 3 5 16 8 6 24 16 11 5
S 11 3 6 8 8 12 8 4 13 12
S 11 3 6 8 10 9 4 12 7 16
S 11 3 6 12 7 17 7 8 20 21
S 11 3 7 7 10 8 1 11 4 16
S 11 3 8 10 10 12 6 10 13 17
S 11 3 8 12 10 9 8 12 11 14
S 11 3 9 8 8 18 4 4 15 25
S 11 3 11 7 10 16 1 7 12 24
S 11 3 11 22 3 12 2 23 3 12
S 11 3 11 22 4 11 8 22 5 11
S 11 4 4 12 5 15 4 9 15 10
S 11 4 5 12 10 6 13 15 6 14
S 11 4 5 13 6 18 13 5 24 18
S 11 4 5 14 7 7 14 10 10 1
S 11 4 6 6 9 13 3 9 10 17
S 11 4 6 10 5 11 0 5 9 4
S 11 4 7 7 8 10 4 5 8 10
S 11 4 7 10 8 8 5 7 8 8
S 11 4 7 12 6 12 0 9 10 8
S 11 4 7 17 7 6 17 14 8 5
S 11 4 7 19 6 8 21 17 8 4
S 11 4 8 8 9 15 8 5 15 18
S 11 4 8 12 7 7 3 8 7 7
S 11 4 8 12 9 15 7 10 17 17
S 11 4 9 12 12 4 9 15 4 20
S 11 4 9 17 10 8 16 17 12 12
S 11 4 10 14 9 15 2 13 15 18
S 11 4 11 15 9 5 6 12 7 13
S 11 4 11 22 4 12 5 23 4 12
S 11 4 11 22 5 11 10 22 6 11
S 11 4 12 12 9 7 0 9 7 14
S 11 4 13 8 15 9 2 16 6 27
S 11 5 5 7 8 14 1 11 10 16
S 11 5 5 8 10 13 8 12 13 17
S 11 5 5 10 11 11 22 5 22 7
S 11 5 6 7 9 14 1 12 10 18
S 11 5 7 7 10 14 1 13 10 20
S 11 5 7 14 8 16 5 15 16 16
S 11 5 7 15 6 12 3 15 8 8
S 11 5 7 16 6 14 0 20 7 13
S 11 5 8 7 11 14 1 14 10 22
S 11 5 8 16 8 13 8 16 13 11
S 11 5 9 6 10 17 8 6 15 23
S 11 5 9 7 12 14 1 15 10 24
S 11 5 10 8 10 13 4 8 11 17
S 11 5 10 10 9 11 3 8 10 13
S 11 5 12 7 9 14 1 6 10 18
S 11 5 13 7 10 14 1 7 10 20
S 11 5 14 7 11 14 1 8 10 22
S 11 5 15 7 12 14 1 9 10 24
S 11 6 6 8 11 15 10 12 16 20
S 11 6 6 11 11 12 4 22 6 22
S 11 6 7 11 11 11 12 12 13 13
S 11 6 8 7 7 18 0 7 13 20
S 11 6 8 10 9 9 7 8 9 9
S 11 6 8 10 11 13 11 10 15 15
S 11 6 9 9 13 11 4 18 7 23
S 11 6 9 12 8 8 5 9 8 8
S 11 6 9 14 10 12 10 13 14 12
S 11 6 10 15 9 12 6 14 12 12
S 11 6 11 21 7 7 16 18 7 9
S 11 7 7 8 9 10 7 8 8 9
S 11 7 7 10 9 15 4 13 12 15
S 11 7 8 12 11 8 11 13 8 13
S 11 7 11 18 7 12 2 19 7 12
S 11 7 12 8 10 11 4 8 9 15
S 11 7 12 16 8 12 0 16 9 13
S 11 7 16 8 14 9 4 12 7 24
S 11 8 9 10 10 10 9 9 10 10
S 11 8 10 12 9 9 7 10 9 9
S 11 8 12 15 9 12 3 15 10 13
S 11 9 11 15 9 12 5 16 9 12
S 11 9 11 16 9 12 6 17 9 12
S 11 9 12 14 10 12 6 14 11 13
S 11 10 10 10 11 11 11 10 11 11
S 11 11 11 12 11 12 10 13 11 12
S 11 11 11 12 11 12 11 12 12 11
S 12 0 0 5 6 7 0 9 3 10
S 12 0 0 5 6 7 0 18 6 20
S 12 0 0 5 6 7 0 27 9 30
S 12 0 0 5 6 7 1 6 3 7
S 12 0 0 5 6 7 1 15 6 17
S 12 0 0 5 6 7 1 24 9 27
S 12 0 0 5 6 7 2 3 3 4
S 12 0 0 5 6 7 2 12 6 14
S 12 0 0 5 6 7 2 21 9 24
S 12 0 0 5 6 7 3 9 6 11
S 12 0 0 5 6 7 3 18 9 21
S 12 0 0 5 6 7 3 27 12 31
S 12 0 0 5 6 7 4 6 6 8
S 12 0 0 5 6 7 4 15 9 18
S 12 0 0 5 6 7 4 24 12 28
S 12 0 0 5 6 7 5 3 6 5
S 12 0 0 5 6 7 5 12 9 15
S 12 0 0 5 6 7 5 21 12 25
S 12 0 0 5 6 7 6 9 9 12
S 12 0 0 5 6 7 6 18 12 22
S 12 0 0 5 6 7 7 6 9 9
S 12 0 0 5 6 7 7 15 12 19
S 12 0 0 5 6 7 7 24 15 29
S 12 0 0 5 6 7 8 3 9 6
S 12 0 0 5 6 7 8 12 12 16
S 12 0 0 5 6 7 8 21 15 26
S 12 0 0 5 6 7 9 9 12 13
S 12 0 0 5 6 7 9 18 15 23
S 12 0 0 5 6 7 10 6 12 10
S 12 0 0 5 6 7 10 15 15 20
S 12 0 0 5 6 7 11 3 12 7
S 12 0 0 5 6 7 11 12 15 17
S 12 0 0 5 6 7 11 21 18 27
S 12 0 0 5 6 7 12 0 12 4
S 12 0 0 5 6 7 12 9 15 14
S 12 0 0 5 6 7 12 18 18 24
S 12 0 0 5 6 7 13 6 15 11
S 12 0 0 5 6 7 13 15 18 21
S 12 0 0 5 6 7 14 3 15 8
S 12 0 0 5 6 7 14 12 18 18
S 12 0 0 5 6 7 15 0 15 5
S 12 0 0 5 6 7 15 9 18 15
S 12 0 0 5 6 7 15 18 21 25
S 12 0 0 5 6 7 16 6 18 12
S 12 0 0 5 6 7 16 15 21 22
S 12 0 0 5 6 7 17 3 18 9
S 12 0 0 5 6 7 17 12 21 19
S 12 0 0 5 6 7 18 0 18 6
S 12 0 0 5 6 7 18 9 21 16
S 12 0 0 5 6 7 19 6 21 13
S 12 0 0 5 6 7 20 3 21 10
S 12 0 0 5 6 7 20 12 24 20
S 12 0 0 5 6 7 21 0 21 7
S 12 0 0 5 6 7 21 9 24 17
S 12 0 0 5 6 7 22 6 24 14
S 12 0 0 5 6 7 23 3 24 11
S 12 0 0 5 6 7 24 0 24 8
S 12 0 0 5 6 7 24 9 27 18
S 12 0 0 5 6 7 25 6 27 15
S 12 0 0 5 6 7 26 3 27 12
S 12 0 0 5 6 7 27 0 27 9
S 12 0 0 5 6 7 28 6 30 16
S 12 0 0 5 6 7 29 3 30 13
S 12 0 0 5 6 7 30 0 30 10
S 12 0 0 5 6 7 32 3 33 14
S 12 0 0 5 6 7 33 0 33 11
S 12 0 0 5 6 7 36 0 36 12
S 12 0 1 5 7 10 11 13 21 29
S 12 0 1 6 7 9 15 12 21 22
S 12 0 1 7 7 7 13 13 14 14
S 12 0 1 8 7 4 8 16 0 17
S 12 0 1 12 2 12 18 3 24 4
S 12 0 1 12 4 0 42 15 0 16
S 12 0 1 13 1 12 13 13 13 1
S 12 0 1 13 1 13 1 13 14 14
S 12 0 2 7 10 5 5 32 0 34
S 12 0 2 8 7 6 7 8 7 8
S 12 0 2 9 6 9 15 4 18 6
S 12 0 2 10 5 10 16 2 20 4
S 12 0 2 12 3 12 10 4 18 6
S 12 0 2 12 5 0 24 12 0 14
S 12 0 2 12 5 10 25 12 25 4
S 12 0 2 13 2 13 1 8 14 10
S 12 0 2 14 1 12 7 14 7 2
S 12 0 3 4 6 10 1 1 4 8
S 12 0 3 4 6 16 12 1 16 36
S 12 0 3 6 7 12 8 4 14 19
S 12 0 3 6 8 12 7 9 16 24
S 12 0 3 7 9 5 1 15 0 18
S 12 0 3 7 9 8 5 15 9 19
S 12 0 3 7 9 11 9 15 18 26
S 12 0 3 8 6 8 4 1 8 4
S 12 0 3 8 6 14 15 1 20 24
S 12 0 3 10 6 4 4 5 4 4
S 12 0 3 10 6 10 11 5 16 8
S 12 0 3 10 9 4 16 20 6 19
S 12 0 3 12 4 12 7 5 16 8
S 12 0 3 12 8 0 27 21 0 24
S 12 0 3 13 3 1 17 7 2 2
S 12 0 3 13 3 13 1 7 14 10
S 12 0 3 14 3 1 41 12 3 2
S 12 0 3 14 3 11 11 12 13 2
S 12 0 3 14 3 13 5 12 15 10
S 12 0 3 14 3 14 2 12 16 15
S 12 0 3 15 1 12 5 15 5 3
S 12 0 4 1 4 17 1 1 6 29
S 12 0 4 2 5 14 1 1 5 17
S 12 0 4 3 6 15 3 2 9 24
S 12 0 4 7 8 11 5 7 12 17
S 12 0 4 7 10 9 4 16 10 22
S 12 0 4 9 6 9 3 2 9 6
S 12 0 4 9 6 15 10 2 18 24
S 12 0 4 9 8 5 4 9 4 11
S 12 0 4 9 8 13 11 9 20 23
S 12 0 4 9 10 7 10 18 10 20
S 12 0 4 10 5 10 2 1 10 5
S 12 0 4 11 4 15 2 1 14 19
S 12 0 4 11 8 7 13 13 12 11
S 12 0 4 12 5 4 5 6 5 2
S 12 0 4 12 7 8 14 12 14 8
S 12 0 4 13 4 1 10 7 2 5
S 12 0 4 13 4 9 4 7 10 1
S 12 0 4 13 4 13 1 7 14 11
S 12 0 4 13 8 1 26 19 4 17
S 12 0 4 14 5 2 25 13 5 5
S 12 0 4 15 2 11 1 12 7 2
S 12 0 4 15 4 3 36 15 6 1
S 12 0 4 15 4 11 14 15 14 5
S 12 0 4 15 4 15 3 15 18 19
S 12 0 4 16 1 12 4 16 4 4
S 12 0 4 17 2 13 19 22 9 8
S 12 0 5 10 11 2 10 20 0 25
S 12 0 5 15 1 2 43 9 1 1
S 12 0 5 17 1 10 37 17 3 1
S 12 0 5 20 1 17 1 32 5 22
S 12 0 6 10 9 4 3 10 3 14
S 12 0 6 11 6 17 1 4 16 26
S 12 0 6 13 6 1 5 8 2 10
S 12 0 6 13 6 7 3 8 8 6
S 12 0 6 13 6 13 1 8 14 14
S 12 0 6 15 2 3 5 8 2 2
S 12 0 6 16 3 2 27 12 3 4
S 12 0 6 16 3 4 20 12 4 2
S 12 0 6 16 3 8 6 12 6 2
S 12 0 6 18 1 12 3 18 3 6
S 12 0 7 9 7 16 1 3 13 23
S 12 0 7 10 7 17 1 4 15 26
S 12 0 7 12 8 0 3 9 0 16
S 12 0 7 14 8 12 7 13 16 16
S 12 0 7 16 7 2 22 16 6 11
S 12 0 7 16 7 9 13 16 13 10
S 12 0 7 17 7 3 29 19 8 10
S 12 0 7 17 7 10 17 19 15 11
S 12 0 8 3 6 21 2 1 9 36
S 12 0 8 9 10 11 1 9 10 19
S 12 0 8 11 10 13 4 11 15 22
S 12 0 8 12 13 0 12 21 0 29
S 12 0 8 13 10 7 8 14 10 16
S 12 0 8 15 10 5 16 18 10 16
S 12 0 8 17 2 3 11 11 2 5
S 12 0 8 19 2 9 13 17 4 5
S 12 0 9 14 9 5 5 12 7 14
S 12 0 9 14 9 14 2 12 16 21
S 12 0 9 16 9 7 11 16 11 14
S 12 0 9 18 1 3 19 12 1 6
S 12 0 11 12 12 0 2 13 0 24
S 12 0 11 15 11 4 7 15 7 19
S 12 0 11 23 1 11 25 23 2 10
S 12 0 12 13 12 1 2 13 2 23
S 12 0 12 19 6 1 8 14 4 14
S 12 0 12 21 2 3 20 16 2 10
S 12 0 12 24 1 12 2 24 2 12
S 12 1 1 2 6 13 14 2 17 32
S 12 1 1 3 6 12 2 7 12 24
S 12 1 1 4 6 9 0 4 3 6
S 12 1 1 13 2 14 0 17 14 18
S 12 1 2 4 7 12 5 6 12 20
S 12 1 2 11 9 4 20 25 2 25
S 12 1 2 15 5 2 40 15 6 1
S 12 1 3 12 4 14 10 2 19 11
S 12 1 3 12 4 16 13 1 22 22
S 12 1 3 12 6 12 18 6 23 7
S 12 1 3 14 5 13 17 12 22 8
S 12 1 3 16 2 12 17 17 6 2
S 12 1 4 3 7 16 2 5 12 29
S 12 1 4 4 8 14 0 8 11 24
S 12 1 4 8 7 9 5 3 9 7
S 12 1 4 14 5 13 9 11 17 9
S 12 1 4 14 7 4 21 14 8 6
S 12 1 5 12 6 16 6 6 19 21
S 12 1 5 16 4 8 15 13 8 0
S 12 1 6 11 7 7 2 6 7 7
S 12 1 6 12 9 6 9 12 8 12
S 12 1 6 15 5 10 4 11 10 5
S 12 1 6 16 4 8 8 12 7 2
S 12 1 6 16 5 12 5 14 12 8
S 12 1 7 13 6 6 0 7 6 6
S 12 1 12 24 2 12 4 24 3 12
S 12 1 12 25 1 13 14 26 1 13
S 12 2 2 4 7 12 4 6 10 16
S 12 2 2 7 8 9 7 9 9 11
S 12 2 3 8 8 8 7 7 8 8
S 12 2 3 10 7 5 7 6 5 4
S 12 2 4 6 9 12 2 11 10 19
S 12 2 4 10 9 8 10 11 10 11
S 12 2 4 16 5 14 12 17 16 9
S 12 2 4 18 3 12 22 19 6 3
S 12 2 5 14 4 4 6 7 4 0
S 12 2 6 9 8 11 5 5 11 11
S 12 2 6 14 5 6 4 8 6 2
S 12 2 6 14 7 14 7 11 17 13
S 12 2 6 16 5 8 10 12 8 2
S 12 2 6 19 4 5 31 15 5 1
S 12 2 7 7 9 17 7 5 16 26
S 12 2 12 24 3 12 6 24 4 12
S 12 2 12 25 2 13 10 26 2 13
S 12 3 3 8 9 11 3 16 8 18
S 12 3 3 9 10 12 6 21 12 24
S 12 3 4 11 11 7 10 22 3 23
S 12 3 4 14 7 14 23 4 28 2
S 12 3 5 12 6 12 8 4 15 3
S 12 3 5 12 7 9 9 6 12 2
S 12 3 5 19 4 14 14 23 6 10
S 12 3 6 8 9 14 11 4 16 16
S 12 3 6 13 9 10 12 11 14 9
S 12 3 6 14 6 16 0 12 15 15
S 12 3 6 16 6 8 12 12 9 2
S 12 3 6 16 9 10 19 16 16 8
S 12 3 7 9 10 12 6 9 12 16
S 12 3 7 9 11 12 6 12 12 19
S 12 3 7 11 8 8 4 7 8 8
S 12 3 7 12 10 5 8 12 5 14
S 12 3 8 13 7 7 2 8 7 7
S 12 3 8 20 5 12 11 20 8 8
S 12 3 9 8 9 11 1 6 8 14
S 12 3 9 8 12 8 1 13 4 20
S 12 3 12 24 4 12 8 24 5 12
S 12 4 4 5 10 15 14 6 18 22
S 12 4 4 7 8 9 5 6 6 7
S 12 4 4 7 8 11 0 11 5 12
S 12 4 4 9 10 11 10 12 12 14
S 12 4 4 11 4 19 0 5 17 24
S 12 4 4 14 5 18 11 6 23 14
S 12 4 5 10 11 11 9 16 11 18
S 12 4 6 8 11 14 5 14 13 22
S 12 4 6 12 11 10 13 14 13 14
S 12 4 6 14 7 14 8 10 16 8
S 12 4 6 16 7 8 14 12 10 2
S 12 4 6 20 5 10 23 18 7 2
S 12 4 8 11 8 15 5 6 15 14
S 12 4 8 13 8 17 3 10 17 18
S 12 4 8 13 12 5 11 16 5 19
S 12 4 8 21 6 9 22 19 8 5
S 12 5 5 12 6 15 0 12 11 10
S 12 5 6 13 7 18 4 11 18 17
S 12 5 6 15 7 14 8 13 14 7
S 12 5 6 16 8 8 16 12 11 2
S 12 5 7 9 11 10 4 14 6 17
S 12 5 8 11 9 9 6 8 9 9
S 12 5 9 13 8 8 4 9 8 8
S 12 6 6 8 9 16 2 12 12 18
S 12 6 6 11 6 13 1 9 9 5
S 12 6 6 11 6 17 3 7 15 11
S 12 6 7 8 10 16 2 13 12 20
S 12 6 7 9 11 13 11 9 14 14
S 12 6 8 8 11 16 2 14 12 22
S 12 6 12 16 9 14 0 15 12 15
S 12 6 13 8 10 16 2 7 12 20
S 12 6 14 8 11 16 2 8 12 22
S 12 7 7 9 7 16 2 8 12 11
S 12 7 7 10 7 17 3 8 14 12
S 12 7 7 12 8 14 2 14 9 11
S 12 7 9 11 10 10 8 9 10 10
S 12 7 10 8 8 16 0 8 11 15
S 12 7 10 13 9 9 6 10 9 9
S 12 8 8 9 10 11 8 9 9 10
S 12 8 8 12 9 16 6 12 14 12
S 12 8 8 13 10 15 4 18 10 16
S 12 8 9 10 10 14 1 15 8 16
S 12 8 10 12 9 14 3 12 11 12
S 12 9 10 11 11 11 10 10 11 11
S 12 9 11 13 10 10 8 11 10 10
S 12 9 12 10 9 13 1 11 9 13
S 12 9 12 14 9 13 1 15 9 13
S 13 0 1 3 6 12 4 5 12 24
S 13 0 1 6 8 8 2 21 8 24
S 13 0 1 7 7 7 6 6 7 7
S 13 0 1 8 7 7 14 8 14 7
S 13 0 1 10 7 4 21 18 7 13
S 13 0 1 12 5 1 24 12 0 13
S 13 0 1 13 2 14 20 3 28 18
S 13 0 1 14 1 13 14 14 14 1
S 13 0 1 14 1 14 1 14 15 15
S 13 0 2 2 5 13 2 1 5 14
S 13 0 2 6 7 9 4 3 7 8
S 13 0 2 8 7 11 17 4 21 15
S 13 0 2 9 7 6 7 6 7 5
S 13 0 2 10 7 7 15 9 14 5
S 13 0 2 13 3 14 11 4 21 13
S 13 0 2 13 5 0 26 12 0 14
S 13 0 2 14 3 15 11 11 24 21
S 13 0 2 16 1 15 1 24 9 17
S 13 0 3 1 4 18 3 1 8 38
S 13 0 3 4 7 15 6 4 14 29
S 13 0 3 7 8 12 9 7 16 20
S 13 0 3 10 7 12 15 6 21 15
S 13 0 3 12 4 16 10 1 20 24
S 13 0 3 12 5 13 12 4 20 11
S 13 0 3 13 5 15 14 8 25 21
S 13 0 3 16 2 12 20 17 10 0
S 13 0 4 5 7 16 8 2 14 28
S 13 0 4 8 7 13 8 2 14 16
S 13 0 4 12 7 9 11 9 14 7
S 13 0 4 13 5 16 6 6 20 22
S 13 0 4 13 7 4 15 12 7 7
S 13 0 4 17 1 12 21 17 4 1
S 13 0 4 17 3 12 21 19 12 3
S 13 0 5 13 9 5 16 16 9 13
S 13 0 5 15 4 8 5 9 8 0
S 13 0 6 6 7 19 7 1 14 33
S 13 0 6 12 7 7 1 6 7 7
S 13 0 6 13 7 12 4 8 14 12
S 13 0 6 15 5 10 1 9 10 5
S 13 0 6 16 1 3 9 8 1 1
S 13 0 6 16 5 3 17 12 5 5
S 13 0 6 16 7 3 23 16 7 9
S 13 0 6 19 1 12 22 19 3 4
S 13 0 7 13 13 0 17 24 0 31
S 13 0 7 16 4 4 3 9 4 4
S 13 0 7 18 3 9 6 14 6 3
S 13 0 8 13 9 8 3 10 9 13
S 13 0 8 13 13 0 13 21 0 29
S 13 0 9 10 11 12 1 10 11 21
S 13 0 9 21 2 10 14 19 4 6
S 13 0 10 20 1 3 39 14 1 7
S 13 0 11 21 3 3 22 16 3 9
S 13 0 12 13 13 0 2 14 0 26
S 13 0 12 21 5 4 9 16 5 11
S 13 0 13 14 13 1 2 14 2 25
S 13 0 13 26 1 13 2 26 2 13
S 13 0 14 11 17 2 1 19 0 33
S 13 1 1 3 6 12 1 5 8 16
S 13 1 1 6 7 8 3 4 4 5
S 13 1 1 6 8 11 4 18 15 27
S 13 1 1 14 2 15 0 18 15 19
S 13 1 2 6 9 12 1 19 14 29
S 13 1 2 8 8 8 8 8 9 9
S 13 1 2 9 9 9 15 15 16 16
S 13 1 2 11 9 7 21 19 14 14
S 13 1 2 14 5 2 21 9 4 1
S 13 1 2 16 2 15 4 24 7 15
S 13 1 3 13 5 16 19 2 27 18
S 13 1 3 15 3 14 3 12 13 6
S 13 1 4 12 10 6 16 18 9 16
S 13 1 4 16 6 2 28 14 5 6
S 13 1 4 18 3 14 15 21 10 7
S 13 1 5 12 9 4 9 12 4 13
S 13 1 6 11 7 12 3 4 12 10
S 13 1 6 12 8 5 4 8 5 9
S 13 1 6 16 8 11 16 16 17 10
S 13 1 7 17 7 2 19 14 5 10
S 13 1 7 18 2 4 17 11 2 2
S 13 1 7 18 4 9 8 14 7 3
S 13 1 9 14 13 6 12 19 9 22
S 13 1 11 6 8 21 0 2 11 31
S 13 1 12 24 3 8 21 21 4 9
S 13 1 13 26 2 13 4 26 3 13
S 13 2 2 5 7 10 1 5 4 7
S 13 2 3 3 6 12 0 3 4 8
S 13 2 3 11 6 4 4 3 4 0
S 13 2 3 12 8 8 17 7 16 0
S 13 2 4 3 7 16 1 5 10 23
S 13 2 4 5 9 16 6 8 16 28
S 13 2 4 7 9 12 7 7 12 15
S 13 2 4 9 11 10 6 19 9 22
S 13 2 4 15 5 14 9 10 17 5
S 13 2 5 9 9 12 9 6 14 13
S 13 2 5 12 6 12 6 3 14 4
S 13 2 6 12 9 11 9 9 14 11
S 13 2 6 14 9 13 13 12 19 13
S 13 2 6 15 5 10 2 9 9 2
S 13 2 6 18 3 11 6 15 5 2
S 13 2 7 6 9 18 7 4 15 27
S 13 2 7 7 8 12 2 3 8 12
S 13 2 7 12 8 8 3 7 8 8
S 13 2 7 15 6 8 3 9 8 4
S 13 2 7 15 10 8 14 15 12 12
S 13 2 7 18 5 9 10 14 8 3
S 13 2 7 20 5 5 28 16 6 3
S 13 2 7 21 3 15 6 24 5 11
S 13 2 8 14 7 7 1 8 7 7
S 13 2 13 23 5 5 12 18 5 11
S 13 3 3 15 4 16 15 3 24 0
S 13 3 4 7 9 11 1 11 6 14
S 13 3 4 12 9 6 11 11 6 9
S 13 3 5 12 9 6 9 10 6 9
S 13 3 5 13 8 4 9 9 4 8
S 13 3 5 14 7 12 12 7 17 2
S 13 3 6 13 7 18 11 4 22 18
S 13 3 6 16 7 6 13 11 8 3
S 13 3 6 19 5 15 7 21 10 10
S 13 3 6 19 7 9 23 17 12 2
S 13 3 7 8 12 9 0 16 3 21
S 13 3 7 10 9 14 8 5 15 14
S 13 3 7 18 6 9 12 14 9 3
S 13 3 8 14 13 4 13 19 4 23
S 13 3 8 16 5 4 3 9 4 5
S 13 3 9 4 8 15 0 4 7 17
S 13 3 11 9 14 8 1 15 4 24
S 13 3 11 20 9 6 14 17 9 12
S 13 3 15 22 8 9 0 18 9 15
S 13 4 4 5 9 16 6 8 14 22
S 13 4 5 5 8 14 1 7 8 14
S 13 4 5 6 9 13 6 6 10 13
S 13 4 5 15 6 14 9 9 16 2
S 13 4 5 19 6 12 20 17 12 0
S 13 4 6 11 11 12 12 11 15 14
S 13 4 6 14 7 15 9 7 18 7
S 13 4 6 18 5 5 16 11 5 0
S 13 4 7 18 7 9 14 14 10 3
S 13 4 8 12 7 17 1 6 15 15
S 13 4 8 12 9 9 5 8 9 9
S 13 4 8 12 9 17 9 6 19 17
S 13 4 9 13 11 6 7 12 6 15
S 13 4 9 14 8 8 3 9 8 8
S 13 4 11 21 8 6 15 17 8 10
S 13 5 5 8 9 10 6 7 7 8
S 13 5 5 15 6 18 11 7 22 8
S 13 5 7 9 11 12 5 12 9 16
S 13 5 7 18 8 9 16 14 11 3
S 13 5 8 6 9 13 3 6 8 13
S 13 5 8 17 7 8 9 12 8 4
S 13 5 8 20 8 7 20 16 9 5
S 13 5 9 10 10 15 8 6 15 15
S 13 5 9 16 10 8 11 13 10 10
S 13 5 13 18 9 12 0 15 11 14
S 13 6 6 13 7 18 3 11 16 13
S 13 6 6 15 7 16 11 8 19 3
S 13 6 7 18 9 9 18 14 12 3
S 13 6 8 13 11 8 10 12 8 12
S 13 6 9 12 10 10 7 9 10 10
S 13 6 9 21 7 7 18 16 7 5
S 13 6 10 14 9 9 5 10 9 9
S 13 6 11 13 9 14 1 10 12 13
S 13 6 12 12 11 13 4 10 12 16
S 13 6 15 15 11 10 1 12 10 17
S 13 7 8 12 12 12 12 12 13 13
S 13 7 9 8 10 17 0 12 11 19
S 13 8 9 9 11 16 5 12 12 17
S 13 8 10 12 11 11 9 10 11 11
S 13 8 11 14 10 10 7 11 10 10
S 13 9 9 10 11 12 9 10 10 11
S 13 9 15 10 10 15 0 10 11 17
S 13 10 12 14 11 11 9 12 11 11
S 14 0 0 2 5 12 0 1 2 5
S 14 0 0 2 5 12 0 2 4 10
S 14 0 0 2 5 12 0 3 6 15
S 14 0 0 2 5 12 0 4 8 20
S 14 0 0 2 5 12 0 5 10 25
S 14 0 0 2 5 12 0 6 12 30
S 14 0 0 2 5 12 0 7 14 35
S 14 0 0 2 5 12 0 8 16 40
S 14 0 0 2 5 12 1 1 3 7
S 14 0 0 2 5 12 1 2 5 12
S 14 0 0 2 5 12 1 3 7 17
S 14 0 0 2 5 12 1 4 9 22
S 14 0 0 2 5 12 1 5 11 27
S 14 0 0 2 5 12 1 6 13 32
S 14 0 0 2 5 12 1 7 15 37
S 14 0 0 2 5 12 1 8 17 42
S 14 0 0 2 5 12 2 1 4 9
S 14 0 0 2 5 12 2 2 6 14
S 14 0 0 2 5 12 2 3 8 19
S 14 0 0 2 5 12 2 4 10 24
S 14 0 0 2 5 12 2 5 12 29
S 14 0 0 2 5 12 2 6 14 34
S 14 0 0 2 5 12 2 7 16 39
S 14 0 0 2 5 12 3 1 5 11
S 14 0 0 2 5 12 3 2 7 16
S 14 0 0 2 5 12 3 3 9 21
S 14 0 0 2 5 12 3 4 11 26
S 14 0 0 2 5 12 3 5 13 31
S 14 0 0 2 5 12 3 6 15 36
S 14 0 0 2 5 12 3 7 17 41
S 14 0 0 2 5 12 4 1 6 13
S 14 0 0 2 5 12 4 2 8 18
S 14 0 0 2 5 12 4 3 10 23
S 14 0 0 2 5 12 4 4 12 28
S 14 0 0 2 5 12 4 5 14 33
S 14 0 0 2 5 12 4 6 16 38
S 14 0 0 2 5 12 4 7 18 43
S 14 0 0 2 5 12 5 1 7 15
S 14 0 0 2 5 12 5 2 9 20
S 14 0 0 2 5 12 5 3 11 25
S 14 0 0 2 5 12 5 4 13 30
S 14 0 0 2 5 12 5 5 15 35
S 14 0 0 2 5 12 5 6 17 40
S 14 0 0 2 5 12 6 1 8 17
S 14 0 0 2 5 12 6 2 10 22
S 14 0 0 2 5 12 6 3 12 27
S 14 0 0 2 5 12 6 4 14 32
S 14 0 0 2 5 12 6 5 16 37
S 14 0 0 2 5 12 6 6 18 42
S 14 0 0 2 5 12 7 1 9 19
S 14 0 0 2 5 12 7 2 11 24
S 14 0 0 2 5 12 7 3 13 29
S 14 0 0 2 5 12 7 4 15 34
S 14 0 0 2 5 12 7 5 17 39
S 14 0 0 2 5 12 8 1 10 21
S 14 0 0 2 5 12 8 2 12 26
S 14 0 0 2 5 12 8 3 14 31
S 14 0 0 2 5 12 8 4 16 36
S 14 0 0 2 5 12 8 5 18 41
S 14 0 0 2 5 12 9 1 11 23
S 14 0 0 2 5 12 9 2 13 28
S 14 0 0 2 5 12 9 3 15 33
S 14 0 0 2 5 12 9 4 17 38
S 14 0 0 2 5 12 10 1 12 25
S 14 0 0 2 5 12 10 2 14 30
S 14 0 0 2 5 12 10 3 16 35
S 14 0 0 2 5 12 10 4 18 40
S 14 0 0 2 5 12 11 1 13 27
S 14 0 0 2 5 12 11 2 15 32
S 14 0 0 2 5 12 11 3 17 37
S 14 0 0 2 5 12 11 4 19 42
S 14 0 0 2 5 12 12 1 14 29
S 14 0 0 2 5 12 12 2 16 34
S 14 0 0 2 5 12 12 3 18 39
S 14 0 0 2 5 12 13 1 15 31
S 14 0 0 2 5 12 13 2 17 36
S 14 0 0 2 5 12 13 3 19 41
S 14 0 0 2 5 12 14 0 14 28
S 14 0 0 2 5 12 14 1 16 33
S 14 0 0 2 5 12 14 2 18 38
S 14 0 0 2 5 12 15 0 15 30
S 14 0 0 2 5 12 15 1 17 35
S 14 0 0 2 5 12 15 2 19 40
S 14 0 0 2 5 12 16 0 16 32
S 14 0 0 2 5 12 16 1 18 37
S 14 0 0 2 5 12 16 2 20 42
S 14 0 0 2 5 12 17 0 17 34
S 14 0 0 2 5 12 17 1 19 39
S 14 0 0 2 5 12 18 0 18 36
S 14 0 0 2 5 12 18 1 20 41
S 14 0 0 2 5 12 19 0 19 38
S 14 0 0 2 5 12 20 0 20 40
S 14 0 0 2 5 12 21 0 21 42
S 14 0 0 6 7 8 1 21 7 23
S 14 0 0 6 7 8 3 14 7 16
S 14 0 0 6 7 8 5 7 7 9
S 14 0 0 6 7 8 8 21 14 25
S 14 0 0 6 7 8 10 14 14 18
S 14 0 0 6 7 8 12 7 14 11
S 14 0 0 6 7 8 14 0 14 4
S 14 0 0 6 7 8 17 14 21 20
S 14 0 0 6 7 8 19 7 21 13
S 14 0 0 6 7 8 21 0 21 6
S 14 0 0 6 7 8 26 7 28 15
S 14 0 0 6 7 8 28 0 28 8
S 14 0 0 6 7 8 35 0 35 10
S 14 0 1 8 8 8 15 15 16 16
S 14 0 1 9 7 6 7 3 7 1
S 14 0 1 10 7 7 23 8 21 0
S 14 0 1 10 8 4 16 23 0 24
S 14 0 1 14 2 14 21 3 28 4
S 14 0 1 15 1 14 15 15 15 1
S 14 0 1 15 1 15 1 15 16 16
S 14 0 2 1 4 15 0 1 4 17
S 14 0 2 3 6 15 9 1 12 27
S 14 0 2 5 8 11 0 9 8 17
S 14 0 2 9 8 7 8 9 8 9
S 14 0 2 9 10 5 9 27 0 29
S 14 0 2 10 7 12 24 4 28 14
S 14 0 2 11 6 13 26 1 30 13
S 14 0 2 13 4 15 21 1 28 17
S 14 0 2 13 6 3 20 11 6 3
S 14 0 2 14 3 16 12 4 24 22
S 14 0 2 15 2 15 1 9 16 11
S 14 0 2 16 1 14 8 16 8 2
S 14 0 3 8 10 6 1 17 0 20
S 14 0 3 12 7 11 17 8 21 8
S 14 0 3 12 8 8 18 13 16 8
S 14 0 3 14 4 12 8 5 16 0
S 14 0 3 14 5 15 15 8 25 16
S 14 0 3 14 7 0 26 16 0 19
S 14 0 4 6 9 12 1 8 9 18
S 14 0 4 10 11 8 11 20 11 22
S 14 0 4 12 9 6 13 14 9 12
S 14 0 4 14 7 0 16 12 0 16
S 14 0 4 14 9 4 25 20 9 14
S 14 0 4 16 5 10 19 14 15 0
S 14 0 4 18 3 12 28 20 12 0
S 14 0 5 8 8 16 8 3 16 24
S 14 0 5 12 10 2 9 15 0 20
S 14 0 5 14 6 10 5 7 12 4
S 14 0 5 16 3 3 11 8 3 0
S 14 0 5 17 5 2 33 15 5 5
S 14 0 5 17 5 7 23 15 10 0
S 14 0 5 17 5 12 13 15 15 5
S 14 0 6 11 8 9 1 5 8 9
S 14 0 6 12 11 2 8 16 0 22
S 14 0 6 15 8 5 13 13 8 9
S 14 0 6 15 10 5 20 19 10 15
S 14 0 6 17 2 3 14 9 2 1
S 14 0 6 17 4 3 17 11 4 3
S 14 0 7 8 14 8 0 21 4 28
S 14 0 7 15 7 1 5 9 2 12
S 14 0 7 15 7 8 3 9 9 7
S 14 0 7 15 7 15 1 9 16 16
S 14 0 7 21 1 14 3 21 3 7
S 14 0 8 14 11 8 9 15 11 17
S 14 0 8 14 13 0 14 21 0 29
S 14 0 8 16 7 6 3 10 7 8
S 14 0 8 20 3 10 6 16 6 4
S 14 0 8 20 5 10 14 18 10 6
S 14 0 9 12 13 2 4 16 0 25
S 14 0 10 11 12 13 1 11 12 23
S 14 0 10 17 10 7 8 15 10 15
S 14 0 10 21 2 3 32 15 2 7
S 14 0 10 22 5 12 6 20 10 10
S 14 0 10 23 2 11 15 21 4 7
S 14 0 13 14 14 0 2 15 0 28
S 14 0 14 15 14 1 2 15 2 27
S 14 0 14 28 1 14 2 28 2 14
S 14 0 16 26 3 4 11 20 3 14
S 14 1 1 3 6 12 0 3 4 8
S 14 1 1 15 2 16 0 19 16 20
S 14 1 2 9 9 9 12 12 13 13
S 14 1 2 11 9 6 14 17 6 15
S 14 1 2 15 3 17 12 6 25 19
S 14 1 3 7 9 14 14 6 20 23
S 14 1 3 12 6 4 3 3 4 0
S 14 1 4 6 9 12 1 8 8 16
S 14 1 4 12 8 6 8 8 7 6
S 14 1 4 14 7 7 13 9 11 1
S 14 1 4 15 5 15 8 8 19 9
S 14 1 4 16 4 2 16 8 3 1
S 14 1 5 13 10 4 12 15 4 16
S 14 1 5 20 2 16 4 24 5 11
S 14 1 7 13 8 8 2 7 8 8
S 14 1 8 15 7 7 0 8 7 7
S 14 1 8 20 4 10 8 16 7 4
S 14 1 10 21 7 7 16 18 9 9
S 14 1 15 25 5 8 0 20 6 13
S 14 2 2 6 9 12 14 4 16 14
S 14 2 2 7 8 9 4 5 5 6
S 14 2 2 8 9 10 8 10 10 12
S 14 2 2 9 10 11 13 16 16 19
S 14 2 2 16 3 18 20 2 30 12
S 14 2 4 7 10 13 3 12 11 20
S 14 2 4 11 10 9 11 12 11 12
S 14 2 4 11 10 13 19 8 23 14
S 14 2 4 15 6 15 15 6 23 5
S 14 2 5 16 5 13 5 10 13 2
S 14 2 5 17 9 3 25 17 6 12
S 14 2 6 14 7 8 5 7 9 3
S 14 2 6 17 10 3 23 18 6 15
S 14 2 6 20 5 14 14 20 12 6
S 14 2 6 21 4 15 14 23 9 8
S 14 2 7 11 11 12 7 11 13 17
S 14 2 8 20 5 10 10 16 8 4
S 14 2 9 10 13 11 3 14 9 22
S 14 3 3 6 8 11 2 6 5 8
S 14 3 3 8 10 12 11 9 14 14
S 14 3 4 4 8 18 0 8 13 28
S 14 3 4 8 10 12 4 12 9 16
S 14 3 4 12 10 8 12 12 9 10
S 14 3 5 16 5 13 5 10 12 0
S 14 3 6 8 10 12 4 8 9 14
S 14 3 6 11 11 12 10 11 14 15
S 14 3 6 12 7 8 3 4 8 2
S 14 3 7 10 10 16 11 5 18 18
S 14 3 7 12 8 6 2 6 5 7
S 14 3 8 13 9 9 4 8 9 9
S 14 3 8 20 6 10 12 16 9 4
S 14 3 9 6 10 17 2 6 11 22
S 14 3 9 14 11 9 7 12 10 14
S 14 3 9 15 8 8 2 9 8 8
S 14 3 13 10 16 8 1 17 4 28
S 14 4 4 10 11 12 11 13 13 15
S 14 4 6 15 6 15 3 9 14 5
S 14 4 6 15 8 5 10 9 6 5
S 14 4 8 20 7 10 14 16 10 4
S 14 4 9 17 11 9 13 15 12 12
S 14 4 13 19 11 4 9 15 7 17
S 14 5 7 19 7 10 14 14 10 1
S 14 5 8 16 10 12 12 12 15 8
S 14 5 8 20 8 10 16 16 11 4
S 14 5 9 13 10 10 6 9 10 10
S 14 5 9 16 12 8 13 15 10 14
S 14 5 10 9 11 10 2 9 6 15
S 14 5 10 10 11 14 5 8 12 16
S 14 5 10 12 10 12 4 8 11 12
S 14 5 10 15 9 9 4 10 9 9
S 14 6 6 9 10 11 7 8 8 9
S 14 6 8 9 12 15 1 16 9 21
S 14 6 8 15 8 17 3 12 15 11
S 14 6 9 8 10 12 4 7 8 12
S 14 6 11 20 8 8 9 15 8 8
S 14 7 7 13 7 20 4 8 18 13
S 14 7 10 13 11 11 8 10 11 11
S 14 7 11 15 10 10 6 11 10 10
S 14 7 11 16 9 15 1 14 12 12
S 14 7 15 16 11 7 3 12 8 16
S 14 8 8 14 9 16 2 16 10 12
S 14 9 12 15 11 11 8 12 11 11
S 14 10 10 11 12 13 10 11 11 12
S 15 0 1 1 4 16 4 1 8 32
S 15 0 1 5 8 12 4 13 16 28
S 15 0 1 8 8 8 7 7 8 8
S 15 0 1 9 8 8 16 9 16 8
S 15 0 1 10 8 8 26 13 24 8
S 15 0 1 12 7 4 19 12 7 5
S 15 0 1 16 1 15 16 16 16 1
S 15 0 1 16 1 16 1 16 17 17
S 15 0 2 3 7 16 2 6 14 34
S 15 0 2 18 1 17 1 27 10 19
S 15 0 3 7 9 10 1 8 6 13
S 15 0 3 8 9 14 13 8 21 25
S 15 0 3 8 12 8 2 29 4 32
S 15 0 3 10 9 7 6 10 6 11
S 15 0 3 12 10 6 19 21 10 18
S 15 0 3 13 6 4 2 3 4 0
S 15 0 3 13 6 14 17 3 24 10
S 15 0 3 14 6 2 9 7 2 6
S 15 0 3 14 6 14 19 7 26 10
S 15 0 3 15 5 15 16 8 25 11
S 15 0 3 15 7 3 28 16 7 7
S 15 0 3 16 3 1 26 8 2 1
S 15 0 3 16 3 16 1 8 17 11
S 15 0 3 16 6 4 36 17 10 0
S 15 0 3 17 3 14 13 14 16 1
S 15 0 3 17 3 17 2 14 19 17
S 15 0 3 18 1 15 6 18 6 3
S 15 0 4 11 7 16 14 1 21 20
S 15 0 5 6 10 16 2 9 14 28
S 15 0 5 9 10 14 7 9 16 22
S 15 0 5 11 10 6 4 11 4 14
S 15 0 5 14 5 19 2 2 18 25
S 15 0 5 14 10 4 16 17 6 16
S 15 0 5 16 5 1 10 8 2 7
S 15 0 5 16 5 11 4 8 12 1
S 15 0 5 16 5 16 1 8 17 13
S 15 0 5 20 1 15 4 20 4 5
S 15 0 6 16 9 1 19 16 3 17
S 15 0 6 17 3 2 3 7 2 3
S 15 0 6 18 1 3 28 9 1 0
S 15 0 6 18 7 3 28 17 7 8
S 15 0 6 19 3 4 36 14 4 0
S 15 0 6 20 3 11 22 18 8 0
S 15 0 6 20 3 13 11 18 9 3
S 15 0 7 14 8 8 1 7 8 8
S 15 0 7 15 8 14 4 9 16 14
S 15 0 7 19 4 10 4 13 8 2
S 15 0 7 22 1 14 25 22 3 5
S 15 0 8 15 13 0 15 21 0 29
S 15 0 9 15 10 0 3 11 0 20
S 15 0 9 20 3 4 7 12 3 5
S 15 0 9 20 6 4 16 15 6 8
S 15 0 9 22 3 11 6 18 6 5
S 15 0 10 21 5 4 14 15 5 8
S 15 0 10 21 5 6 9 15 6 7
S 15 0 11 17 11 6 5 14 8 17
S 15 0 11 22 1 4 11 14 1 7
S 15 0 11 25 2 12 16 23 4 8
S 15 0 12 20 9 7 4 15 9 14
S 15 0 14 15 15 0 2 16 0 30
S 15 0 15 16 15 1 2 16 2 29
S 15 1 1 4 7 12 2 3 5 8
S 15 1 1 6 9 12 25 2 26 19
S 15 1 1 8 9 10 11 14 14 17
S 15 1 1 16 2 17 0 20 17 21
S 15 1 2 3 7 16 1 6 12 28
S 15 1 2 8 10 10 0 22 5 24
S 15 1 2 9 9 9 9 9 10 10
S 15 1 2 18 2 16 14 22 9 7
S 15 1 3 9 10 10 7 13 10 16
S 15 1 4 12 12 5 12 24 1 27
S 15 1 4 14 6 16 14 2 23 11
S 15 1 4 16 4 17 0 8 17 12
S 15 1 5 7 9 14 5 4 11 16
S 15 1 5 8 11 10 0 13 5 18
S 15 1 5 9 12 12 5 17 12 24
S 15 1 5 12 11 8 10 15 9 16
S 15 1 5 18 5 17 4 15 18 13
S 15 1 6 12 7 11 1 2 10 5
S 15 1 6 18 6 3 18 12 5 5
S 15 1 6 21 3 15 9 21 8 6
S 15 1 7 13 8 14 3 5 14 12
S 15 1 9 22 4 11 8 18 7 5
S 15 1 14 24 4 2 8 16 3 13
S 15 1 14 24 6 8 0 18 7 12
S 15 2 3 9 9 9 6 6 7 7
S 15 2 3 10 10 8 4 15 2 16
S 15 2 3 11 11 8 7 22 2 23
S 15 2 3 17 8 4 28 15 8 4
S 15 2 4 13 11 8 15 17 10 15
S 15 2 4 17 5 18 7 12 21 13
S 15 2 6 16 7 17 7 9 20 13
S 15 2 7 17 5 4 3 8 4 3
S 15 2 7 19 7 8 15 14 10 3
S 15 2 7 21 3 13 6 18 5 3
S 15 2 8 14 9 9 3 8 9 9
S 15 2 9 16 8 8 1 9 8 8
S 15 2 9 21 5 5 14 14 5 5
S 15 2 9 22 5 11 10 18 8 5
S 15 3 3 8 9 10 5 6 6 7
S 15 3 4 9 9 9 5 5 6 6
S 15 3 5 4 8 16 1 5 8 16
S 15 3 5 11 10 12 13 5 16 8
S 15 3 6 8 12 14 0 16 9 23
S 15 3 6 16 6 13 4 8 13 1
S 15 3 8 12 10 16 8 6 17 16
S 15 3 9 14 12 8 7 13 8 16
S 15 3 9 22 6 11 12 18 9 5
S 15 3 12 8 12 17 0 8 11 24
S 15 3 12 19 9 7 3 13 8 12
S 15 4 4 7 9 12 3 7 6 9
S 15 4 9 10 11 17 8 6 16 19
S 15 4 9 14 10 10 5 9 10 10
S 15 4 9 22 7 11 14 18 10 5
S 15 4 10 16 9 9 3 10 9 9
S 15 4 12 11 13 12 2 11 9 20
S 15 4 15 15 13 6 1 12 6 21
S 15 5 5 6 10 16 7 7 12 16
S 15 5 5 6 10 19 4 10 15 25
S 15 5 5 14 5 19 0 7 16 9
S 15 5 6 7 11 17 7 9 14 20
S 15 5 6 12 12 12 12 12 13 13
S 15 5 7 18 9 6 15 12 8 5
S 15 5 7 21 6 6 19 13 6 0
S 15 5 9 16 8 16 1 11 14 10
S 15 5 10 6 10 16 2 6 9 17
S 15 5 14 8 12 15 0 8 9 21
S 15 6 7 12 12 12 11 11 12 12
S 15 6 9 17 9 14 7 12 14 7
S 15 6 10 14 11 11 7 10 11 11
S 15 6 11 16 10 10 5 11 10 10
S 15 6 16 15 13 8 2 12 8 20
S 15 7 7 10 11 12 8 9 9 10
S 15 7 8 20 8 13 12 16 11 3
S 15 7 13 16 10 8 3 11 8 12
S 15 8 12 16 11 11 7 12 11 11
S 16 0 0 1 4 15 1 2 8 30
S 16 0 0 1 4 15 3 2 10 37
S 16 0 0 1 4 15 5 2 12 44
S 16 0 0 4 7 12 6 7 14 23
S 16 0 0 4 7 12 13 7 21 31
S 16 0 0 4 7 12 21 0 21 24
S 16 0 0 7 8 9 0 16 4 17
S 16 0 0 7 8 9 1 12 4 13
S 16 0 0 7 8 9 1 28 8 30
S 16 0 0 7 8 9 2 8 4 9
S 16 0 0 7 8 9 2 24 8 26
S 16 0 0 7 8 9 3 4 4 5
S 16 0 0 7 8 9 3 20 8 22
S 16 0 0 7 8 9 4 16 8 18
S 16 0 0 7 8 9 5 12 8 14
S 16 0 0 7 8 9 6 8 8 10
S 16 0 0 7 8 9 6 24 12 27
S 16 0 0 7 8 9 7 4 8 6
S 16 0 0 7 8 9 7 20 12 23
S 16 0 0 7 8 9 8 16 12 19
S 16 0 0 7 8 9 9 12 12 15
S 16 0 0 7 8 9 10 8 12 11
S 16 0 0 7 8 9 11 4 12 7
S 16 0 0 7 8 9 11 20 16 24
S 16 0 0 7 8 9 12 16 16 20
S 16 0 0 7 8 9 13 12 16 16
S 16 0 0 7 8 9 14 8 16 12
S 16 0 0 7 8 9 15 4 16 8
S 16 0 0 7 8 9 16 0 16 4
S 16 0 0 7 8 9 16 16 20 21
S 16 0 0 7 8 9 17 12 20 17
S 16 0 0 7 8 9 18 8 20 13
S 16 0 0 7 8 9 19 4 20 9
S 16 0 0 7 8 9 20 0 20 5
S 16 0 0 7 8 9 21 12 24 18
S 16 0 0 7 8 9 22 8 24 14
S 16 0 0 7 8 9 23 4 24 10
S 16 0 0 7 8 9 24 0 24 6
S 16 0 0 7 8 9 26 8 28 15
S 16 0 0 7 8 9 27 4 28 11
S 16 0 0 7 8 9 28 0 28 7
S 16 0 0 7 8 9 32 0 32 8
S 16 0 1 6 8 12 13 3 16 16
S 16 0 1 9 9 9 17 17 18 18
S 16 0 1 16 2 16 24 3 32 4
S 16 0 1 17 1 16 17 17 17 1
S 16 0 1 17 1 17 1 17 18 18
S 16 0 2 6 9 12 1 10 9 18
S 16 0 2 10 9 8 9 10 9 10
S 16 0 2 11 10 5 11 22 0 24
S 16 0 2 12 9 6 17 16 9 12
S 16 0 2 15 6 3 21 10 6 0
S 16 0 2 17 2 17 1 10 18 12
S 16 0 2 18 1 16 9 18 9 2
S 16 0 3 9 11 7 1 19 0 22
S 16 0 3 10 8 12 12 1 16 8
S 16 0 3 12 10 4 10 17 0 20
S 16 0 3 13 11 3 21 27 0 30
S 16 0 3 16 5 15 17 8 25 6
S 16 0 4 5 8 15 3 2 8 16
S 16 0 4 5 8 19 10 2 16 34
S 16 0 4 7 10 15 5 9 15 25
S 16 0 4 8 11 12 3 14 11 22
S 16 0 4 9 12 9 3 20 6 24
S 16 0 4 11 8 9 3 2 8 4
S 16 0 4 11 8 13 10 2 16 10
S 16 0 4 11 10 7 5 11 5 13
S 16 0 4 13 8 7 6 6 8 4
S 16 0 4 13 8 11 11 6 16 6
S 16 0 4 13 8 15 16 6 24 16
S 16 0 4 14 7 14 13 5 21 9
S 16 0 4 14 11 2 20 23 0 27
S 16 0 4 15 6 3 3 5 3 3
S 16 0 4 15 6 15 11 5 21 9
S 16 0 4 17 2 1 7 5 1 1
S 16 0 4 17 4 1 17 8 2 4
S 16 0 4 17 4 15 3 8 16 4
S 16 0 4 17 4 17 1 8 18 12
S 16 0 4 17 6 3 25 13 6 3
S 16 0 4 19 2 15 1 15 9 1
S 16 0 4 19 4 15 17 18 18 4
S 16 0 4 20 1 16 5 20 5 4
S 16 0 5 10 9 11 3 4 9 10
S 16 0 5 14 7 7 1 4 7 2
S 16 0 5 14 8 12 9 7 16 8
S 16 0 5 17 7 4 19 13 7 5
S 16 0 5 18 5 3 23 12 5 2
S 16 0 5 18 5 13 9 12 15 2
S 16 0 5 18 5 18 2 12 20 17
S 16 0 5 20 4 16 10 19 16 8
S 16 0 5 21 1 15 25 21 4 2
S 16 0 6 7 10 15 1 6 10 20
S 16 0 6 13 14 3 13 26 0 32
S 16 0 6 19 2 3 25 10 2 0
S 16 0 6 21 2 13 15 18 6 0
S 16 0 7 12 14 4 6 21 0 28
S 16 0 7 15 11 8 11 15 11 15
S 16 0 7 18 7 4 12 12 6 7
S 16 0 7 18 7 11 7 12 13 6
S 16 0 7 19 7 5 19 15 8 6
S 16 0 7 19 7 12 11 15 15 7
S 16 0 8 5 8 21 3 1 10 29
S 16 0 8 9 12 15 1 10 12 24
S 16 0 8 11 8 19 2 1 14 23
S 16 0 8 13 12 5 3 13 3 19
S 16 0 8 15 12 3 9 16 3 21
S 16 0 8 15 12 9 10 16 12 18
S 16 0 8 16 13 0 16 21 0 29
S 16 0 8 17 8 1 5 10 2 14
S 16 0 8 17 8 5 4 10 6 9
S 16 0 8 17 8 9 3 10 10 8
S 16 0 8 17 8 13 2 10 14 11
S 16 0 8 17 8 17 1 10 18 18
S 16 0 8 17 12 3 18 20 6 21
S 16 0 8 19 4 3 1 9 3 5
S 16 0 8 19 8 3 17 15 6 11
S 16 0 8 19 8 11 10 15 14 9
S 16 0 8 20 1 4 1 10 1 2
S 16 0 8 21 4 1 36 15 3 8
S 16 0 8 21 4 5 23 15 5 3
S 16 0 8 21 4 9 10 15 7 2
S 16 0 8 23 4 15 9 22 11 8
S 16 0 8 24 1 16 3 24 3 8
S 16 0 10 16 11 10 3 12 11 16
S 16 0 10 24 3 12 6 20 6 6
S 16 0 12 19 10 3 3 13 5 17
S 16 0 12 21 8 7 1 14 8 12
S 16 0 12 24 1 4 33 16 1 8
S 16 0 12 25 2 9 5 19 3 7
S 16 0 12 25 4 9 11 20 6 8
S 16 0 15 16 16 0 2 17 0 32
S 16 0 16 17 16 1 2 17 2 31
S 16 0 16 25 8 1 9 18 5 19
S 16 1 2 9 9 9 6 6 7 7
S 16 1 2 12 8 6 8 4 7 0
S 16 1 3 14 10 5 18 18 5 16
S 16 1 4 10 9 15 17 1 21 15
S 16 1 4 20 3 18 1 22 12 12
S 16 1 5 12 9 15 13 4 20 14
S 16 1 7 10 11 15 5 8 14 20
S 16 1 8 15 9 9 2 8 9 9
S 16 1 9 17 8 8 0 9 8 8
S 16 1 9 20 6 4 8 12 5 7
S 16 1 10 18 13 1 15 19 3 25
S 16 1 10 24 3 8 21 18 4 4
S 16 1 10 24 4 12 8 20 7 6
S 16 1 12 21 9 6 6 15 8 13
S 16 1 12 24 5 5 13 17 5 9
S 16 2 2 3 8 17 11 3 15 27
S 16 2 2 9 10 11 9 11 11 13
S 16 2 4 8 11 14 4 13 12 21
S 16 2 4 12 11 10 12 13 12 13
S 16 2 5 8 11 12 0 12 6 17
S 16 2 6 8 11 12 0 10 6 16
S 16 2 6 15 6 17 3 3 17 9
S 16 2 6 17 6 19 1 9 19 15
S 16 2 7 16 9 3 7 10 3 12
S 16 2 8 20 7 14 6 15 14 7
S 16 2 8 21 6 17 0 18 14 11
S 16 2 9 18 8 12 2 11 12 8
S 16 2 10 24 5 12 10 20 8 6
S 16 2 12 21 6 3 0 12 4 11
S 16 3 4 7 11 16 18 3 20 19
S 16 3 5 14 10 7 10 10 7 8
S 16 3 6 16 8 6 8 8 7 3
S 16 3 9 10 10 12 1 5 8 12
S 16 3 9 15 10 10 4 9 10 10
S 16 3 9 16 8 12 0 8 11 7
S 16 3 9 21 5 4 10 12 4 5
S 16 3 10 17 9 9 2 10 9 9
S 16 3 13 24 7 9 5 18 8 10
S 16 4 4 5 8 15 0 6 6 10
S 16 4 4 5 10 17 10 5 14 19
S 16 4 4 6 9 14 3 6 7 10
S 16 4 4 7 10 15 4 9 10 15
S 16 4 4 9 10 11 6 7 7 8
S 16 4 4 11 12 13 12 14 14 16
S 16 4 5 11 11 11 9 9 10 10
S 16 4 5 20 5 17 5 20 9 6
S 16 4 6 14 11 10 12 10 12 8
S 16 4 7 12 13 10 6 16 6 19
S 16 4 7 18 10 6 15 13 8 8
S 16 4 8 9 12 11 0 12 4 17
S 16 4 8 19 6 5 7 10 5 3
S 16 4 8 19 8 9 10 12 10 3
S 16 4 9 9 11 17 7 5 14 18
S 16 4 11 20 8 8 4 13 8 8
S 16 4 12 5 10 19 0 5 9 22
S 16 4 12 17 10 13 0 11 12 13
S 16 5 5 8 10 13 4 8 7 10
S 16 5 7 15 11 10 12 10 12 7
S 16 5 8 16 13 8 13 16 8 16
S 16 5 10 15 11 11 6 10 11 11
S 16 5 10 18 10 8 8 12 9 9
S 16 5 11 17 10 10 4 11 10 10
S 16 5 15 11 14 10 0 11 6 22
S 16 7 12 17 11 11 6 12 11 11
S 16 8 8 11 12 13 9 10 10 11
S 16 8 8 11 12 15 5 14 9 15
S 16 8 8 15 8 17 2 12 12 6
S 16 8 8 15 8 19 4 10 16 7
S 17 0 1 5 8 14 12 3 16 22
S 17 0 1 9 9 9 8 8 9 9
S 17 0 1 10 9 9 18 10 18 9
S 17 0 1 11 9 7 14 14 9 11
S 17 0 1 12 9 6 21 20 9 15
S 17 0 1 18 1 17 18 18 18 1
S 17 0 1 18 1 18 1 18 19 19
S 17 0 2 8 9 13 14 4 18 16
S 17 0 2 10 11 7 5 25 0 27
S 17 0 2 13 9 6 17 14 9 9
S 17 0 3 8 10 12 4 9 10 16
S 17 0 3 8 11 12 3 16 11 23
S 17 0 3 12 8 8 4 1 8 0
S 17 0 3 12 11 8 15 20 11 19
S 17 0 3 14 10 6 21 19 10 14
S 17 0 3 15 8 8 20 11 16 0
S 17 0 3 17 4 18 10 5 24 14
S 17 0 3 17 5 15 18 8 25 1
S 17 0 3 18 5 2 39 14 5 1
S 17 0 3 20 2 18 5 21 14 10
S 17 0 4 13 9 12 13 7 18 9
S 17 0 4 13 11 8 14 17 11 16
S 17 0 4 21 1 16 26 21 5 0
S 17 0 5 10 9 12 3 2 9 9
S 17 0 5 12 9 15 10 4 18 15
S 17 0 5 15 6 12 0 1 12 0
S 17 0 5 15 9 12 13 10 18 9
S 17 0 6 3 7 20 2 1 7 24
S 17 0 6 17 7 6 5 8 7 3
S 17 0 6 18 7 5 12 11 7 4
S 17 0 6 20 5 15 5 14 15 5
S 17 0 6 21 5 14 15 18 15 3
S 17 0 7 11 9 13 0 2 9 11
S 17 0 7 20 2 4 4 9 2 0
S 17 0 8 16 9 9 1 8 9 9
S 17 0 8 17 9 16 4 10 18 16
S 17 0 8 17 13 0 17 21 0 29
S 17 0 9 23 4 12 3 17 8 4
S 17 0 10 20 9 7 7 14 9 11
S 17 0 10 25 1 12 12 20 2 4
S 17 0 11 26 3 13 6 22 6 7
S 17 0 16 17 17 0 2 18 0 34
S 17 1 1 4 8 15 8 4 13 21
S 17 1 1 4 8 16 3 9 16 32
S 17 1 1 6 9 14 0 15 13 26
S 17 1 1 8 9 10 4 5 5 6
S 17 1 1 8 10 12 20 8 23 17
S 17 1 2 9 9 9 3 3 4 4
S 17 1 2 10 10 10 10 10 11 11
S 17 1 2 18 3 19 15 6 28 11
S 17 1 3 3 7 16 1 2 5 12
S 17 1 3 4 8 16 3 3 8 16
S 17 1 3 12 9 6 3 6 2 7
S 17 1 3 13 9 8 11 6 11 2
S 17 1 3 18 3 18 0 9 17 6
S 17 1 4 12 9 6 1 5 2 7
S 17 1 6 13 9 17 11 3 20 16
S 17 1 6 24 2 19 4 28 5 12
S 17 1 8 15 9 16 3 6 16 14
S 17 1 9 22 6 8 11 15 8 4
S 17 1 10 20 8 6 4 12 7 9
S 17 1 10 22 4 3 6 12 3 7
S 17 1 11 26 4 13 8 22 7 7
S 17 1 14 24 8 2 8 16 5 16
S 17 2 3 8 10 12 2 9 6 12
S 17 2 3 12 10 8 8 9 6 8
S 17 2 6 16 7 19 9 3 22 13
S 17 2 6 18 9 9 15 12 13 3
S 17 2 6 19 11 2 24 19 3 20
S 17 2 8 21 3 6 4 11 3 0
S 17 2 8 24 3 15 6 21 5 4
S 17 2 9 16 10 10 3 9 10 10
S 17 2 10 18 9 9 1 10 9 9
S 17 3 3 8 10 12 8 4 9 7
S 17 3 3 18 4 20 1 13 18 10
S 17 3 4 11 11 11 9 9 10 10
S 17 3 4 20 5 18 11 15 18 1
S 17 3 5 10 11 14 13 4 16 11
S 17 3 5 12 11 14 18 3 21 8
S 17 3 6 6 10 17 6 4 11 17
S 17 3 7 7 11 16 1 8 9 18
S 17 3 7 12 13 9 4 15 4 19
S 17 3 7 16 8 16 7 5 18 6
S 17 3 8 19 7 8 5 10 8 2
S 17 3 10 8 12 16 0 8 9 20
S 17 4 5 7 10 14 5 5 8 10
S 17 4 5 10 10 10 5 5 6 6
S 17 4 5 12 12 12 11 11 12 12
S 17 4 7 10 11 13 6 6 10 11
S 17 4 7 21 8 6 18 13 8 2
S 17 4 8 21 7 12 9 14 11 1
S 17 4 10 16 11 11 5 10 11 11
S 17 4 11 18 10 10 3 11 10 10
S 17 5 5 10 11 12 7 8 8 9
S 17 5 9 20 8 9 8 12 9 3
S 17 5 11 14 10 12 1 7 10 10
S 17 6 6 9 11 14 5 9 8 11
S 17 6 12 14 11 15 3 8 13 13
S 17 6 12 18 11 11 5 12 11 11
S 17 6 14 16 11 9 0 10 8 14
S 17 7 8 13 13 13 11 11 12 12
S 18 0 0 8 9 10 3 27 9 29
S 18 0 0 8 9 10 5 18 9 20
S 18 0 0 8 9 10 7 9 9 11
S 18 0 0 8 9 10 14 18 18 22
S 18 0 0 8 9 10 16 9 18 13
S 18 0 0 8 9 10 18 0 18 4
S 18 0 0 8 9 10 27 0 27 6
S 18 0 1 3 7 16 1 3 7 17
S 18 0 1 4 8 16 5 7 16 32
S 18 0 1 12 10 6 15 27 0 28
S 18 0 1 19 1 18 19 19 19 1
S 18 0 2 7 10 13 2 11 10 19
S 18 0 2 11 10 9 10 11 10 11
S 18 0 2 13 10 5 11 17 0 19
S 18 0 2 18 3 18 15 4 27 6
S 18 0 2 19 2 19 1 11 20 13
S 18 0 2 20 1 18 10 20 10 2
S 18 0 3 2 6 20 4 1 8 28
S 18 0 3 7 9 13 3 1 6 8
S 18 0 3 9 11 12 5 13 11 19
S 18 0 3 10 12 8 1 21 0 24
S 18 0 3 11 9 14 17 1 21 11
S 18 0 3 13 9 7 5 5 6 4
S 18 0 3 14 9 11 19 8 21 4
S 18 0 3 16 6 16 20 1 28 4
S 18 0 3 16 9 4 22 16 6 11
S 18 0 3 19 3 1 37 9 2 0
S 18 0 3 19 3 17 5 9 18 0
S 18 0 3 19 3 19 1 9 20 12
S 18 0 3 20 3 17 15 16 19 0
S 18 0 3 21 1 18 7 21 7 3
S 18 0 4 16 7 14 13 4 21 2
S 18 0 4 18 5 16 8 6 20 2
S 18 0 4 18 9 0 32 20 0 24
S 18 0 5 18 9 0 22 16 0 21
S 18 0 6 13 12 7 4 13 4 17
S 18 0 6 16 9 4 3 8 3 10
S 18 0 6 17 6 19 0 3 18 15
S 18 0 6 19 6 1 10 9 2 9
S 18 0 6 19 6 5 8 9 6 1
S 18 0 6 19 6 13 4 9 14 1
S 18 0 6 19 6 17 2 9 18 9
S 18 0 6 19 6 19 1 9 20 15
S 18 0 6 20 3 2 10 8 2 2
S 18 0 6 21 4 3 31 13 4 1
S 18 0 6 21 4 15 0 13 12 1
S 18 0 6 24 1 18 4 24 4 6
S 18 0 8 10 11 16 1 5 11 19
S 18 0 8 18 13 0 18 21 0 29
S 18 0 8 22 1 4 23 11 1 1
S 18 0 9 19 9 1 5 11 2 16
S 18 0 9 19 9 10 3 11 11 9
S 18 0 9 27 1 18 3 27 3 9
S 18 0 10 23 4 5 5 13 4 5
S 18 0 11 18 12 0 3 13 0 24
S 18 0 12 24 7 6 7 16 7 10
S 18 0 12 26 3 8 8 18 4 6
S 18 1 1 8 10 12 17 3 18 10
S 18 1 3 9 11 14 10 10 16 19
S 18 1 4 15 9 12 16 5 20 1
S 18 1 6 16 8 16 8 4 19 8
S 18 1 7 21 6 12 8 13 12 0
S 18 1 9 15 11 16 4 8 16 17
S 18 1 9 17 10 10 2 9 10 10
S 18 1 10 19 9 9 0 10 9 9
S 18 1 10 20 11 3 11 15 5 17
S 18 1 13 25 3 2 2 14 2 11
S 18 2 2 7 10 15 1 12 10 19
S 18 2 2 9 10 11 5 6 6 7
S 18 2 2 10 11 12 10 12 12 14
S 18 2 4 9 12 15 5 14 13 22
S 18 2 4 13 12 11 13 14 13 14
S 18 2 4 17 6 3 3 4 3 0
S 18 2 4 21 4 19 5 18 15 5
S 18 2 5 12 11 13 11 6 15 10
S 18 2 5 16 9 14 16 4 22 1
S 18 2 5 19 7 3 13 9 4 4
S 18 2 6 3 8 21 2 3 9 24
S 18 2 6 15 8 9 2 3 9 0
S 18 2 6 17 10 5 10 11 5 10
S 18 2 6 21 4 3 14 9 3 0
S 18 2 8 9 12 15 1 8 9 18
S 18 2 8 23 4 13 3 16 7 0
S 18 2 9 14 13 10 4 12 8 17
S 18 3 4 10 10 10 4 4 5 5
S 18 3 5 7 10 14 2 5 6 10
S 18 3 5 8 10 12 1 5 4 8
S 18 3 6 8 12 16 0 12 9 20
S 18 3 9 15 10 18 6 5 18 14
S 18 3 9 21 8 12 6 13 12 4
S 18 3 10 17 11 11 4 10 11 11
S 18 3 11 19 10 10 2 11 10 10
S 18 3 11 24 4 8 1 15 4 4
S 18 4 7 6 11 20 2 8 12 23
S 18 4 7 9 11 14 5 5 9 11
S 18 4 7 16 8 8 3 5 8 0
S 18 4 7 21 9 9 17 13 12 0
S 18 4 8 6 11 20 4 6 12 22
S 18 4 10 13 10 11 0 5 8 9
S 18 5 6 11 13 15 4 16 9 19
S 18 5 12 19 11 11 4 12 11 11
S 18 6 6 11 12 13 8 9 9 10
S 18 7 7 10 12 15 6 10 9 12
S 18 7 8 12 12 12 8 8 9 9
S 18 7 10 16 8 14 0 8 11 3
S 19 0 0 3 7 16 1 7 14 33
S 19 0 1 2 6 18 3 1 6 18
S 19 0 1 4 8 16 3 3 8 16
S 19 0 1 10 10 10 9 9 10 10
S 19 0 1 11 10 10 20 11 20 10
S 19 0 2 12 11 7 6 18 0 20
S 19 0 2 13 11 6 11 21 0 23
S 19 0 2 16 9 5 25 16 9 7
S 19 0 2 18 7 3 34 15 7 2
S 19 0 3 12 13 7 8 28 0 31
S 19 0 3 15 10 10 22 13 20 6
S 19 0 3 16 11 3 24 24 0 27
S 19 0 3 19 4 18 11 5 24 2
S 19 0 4 8 11 15 3 8 11 19
S 19 0 4 15 9 12 13 5 18 3
S 19 0 5 12 10 12 4 3 10 8
S 19 0 5 14 9 15 10 2 18 9
S 19 0 5 16 8 8 1 3 8 0
S 19 0 7 19 8 14 5 9 16 6
S 19 0 7 21 6 12 4 11 12 0
S 19 0 8 19 13 0 19 21 0 29
S 19 0 9 18 10 10 1 9 10 10
S 19 0 9 21 7 7 0 10 7 5
S 19 0 9 24 4 4 25 15 4 4
S 19 0 9 24 5 13 2 16 10 3
S 19 0 9 25 2 12 2 17 4 0
S 19 0 10 13 17 6 1 21 0 31
S 19 0 11 27 4 14 2 21 8 6
S 19 0 12 16 17 3 4 20 0 32
S 19 0 14 28 1 5 23 18 1 9
S 19 1 2 5 9 16 3 4 8 14
S 19 1 2 8 10 12 0 6 3 8
S 19 1 2 11 11 11 11 11 12 12
S 19 1 2 12 10 8 4 6 3 6
S 19 1 2 18 8 3 22 12 3 8
S 19 1 3 8 10 12 0 4 3 7
S 19 1 3 14 10 13 24 2 27 1
S 19 1 3 15 11 6 13 16 3 16
S 19 1 3 16 10 8 19 11 14 2
S 19 1 3 16 11 6 19 18 6 15
S 19 1 3 18 8 3 16 10 3 7
S 19 1 3 20 7 3 30 13 6 1
S 19 1 4 14 10 8 6 6 7 5
S 19 1 4 18 6 3 2 4 3 0
S 19 1 5 11 13 10 1 16 3 20
S 19 1 5 16 9 14 13 4 20 3
S 19 1 5 18 11 3 18 17 2 19
S 19 1 6 18 9 8 9 9 10 3
S 19 1 6 20 7 15 9 10 18 1
S 19 1 6 24 2 17 4 20 5 0
S 19 1 8 14 13 9 3 12 6 17
S 19 2 2 5 9 16 3 4 7 11
S 19 2 5 5 10 20 4 5 12 24
S 19 2 5 15 10 10 9 5 12 2
S 19 2 5 18 8 4 7 7 4 4
S 19 2 6 20 9 7 16 12 10 2
S 19 2 7 18 10 14 11 9 18 6
S 19 2 10 12 11 15 0 4 10 14
S 19 2 10 18 11 11 3 10 11 11
S 19 2 10 18 13 7 7 14 7 17
S 19 2 11 12 13 15 0 8 10 19
S 19 2 11 20 10 10 1 11 10 10
S 19 2 11 26 6 6 17 17 6 6
S 19 3 3 10 11 12 6 7 7 8
S 19 3 4 8 11 15 3 8 8 13
S 19 3 5 8 12 18 8 8 15 21
S 19 3 5 20 5 20 1 10 18 3
S 19 3 5 20 9 6 18 11 9 0
S 19 3 8 14 10 11 2 4 9 6
S 19 3 9 16 10 12 2 6 11 7
S 19 4 7 19 10 12 13 9 16 0
S 19 4 8 8 11 15 2 5 7 12
S 19 4 12 20 11 11 3 12 11 11
S 19 5 9 12 12 14 6 6 11 11
S 19 5 10 8 12 16 0 8 7 16
S 19 6 9 16 11 9 6 8 8 7
S 19 7 7 12 13 14 9 10 10 11
S 19 8 8 11 13 16 7 11 10 13
S 20 0 0 9 10 11 0 25 5 26
S 20 0 0 9 10 11 1 20 5 21
S 20 0 0 9 10 11 2 15 5 16
S 20 0 0 9 10 11 3 10 5 11
S 20 0 0 9 10 11 4 5 5 6
S 20 0 0 9 10 11 5 25 10 27
S 20 0 0 9 10 11 6 20 10 22
S 20 0 0 9 10 11 7 15 10 17
S 20 0 0 9 10 11 8 10 10 12
S 20 0 0 9 10 11 9 5 10 7
S 20 0 0 9 10 11 11 20 15 23
S 20 0 0 9 10 11 12 15 15 18
S 20 0 0 9 10 11 13 10 15 13
S 20 0 0 9 10 11 14 5 15 8
S 20 0 0 9 10 11 18 10 20 14
S 20 0 0 9 10 11 19 5 20 9
S 20 0 0 9 10 11 20 0 20 4
S 20 0 0 9 10 11 24 5 25 10
S 20 0 0 9 10 11 25 0 25 5
S 20 0 0 9 10 11 30 0 30 6
S 20 0 2 8 11 14 3 12 11 20
S 20 0 2 12 11 10 11 12 11 12
S 20 0 2 13 10 9 9 4 10 2
S 20 0 2 21 2 21 1 12 22 14
S 20 0 2 22 1 20 11 22 11 2
S 20 0 3 11 13 9 1 23 0 26
S 20 0 4 13 12 9 6 13 6 15
S 20 0 4 17 8 5 0 3 4 1
S 20 0 4 18 11 2 24 21 0 25
S 20 0 4 19 6 3 1 4 3 0
S 20 0 4 20 5 20 9 6 25 10
S 20 0 4 20 7 4 23 12 7 0
S 20 0 4 21 2 1 19 6 1 0
S 20 0 4 21 4 1 26 9 2 3
S 20 0 4 21 4 21 1 9 22 13
S 20 0 4 21 6 3 34 14 6 0
S 20 0 4 23 2 19 1 18 11 0
S 20 0 4 24 1 20 6 24 6 4
S 20 0 5 14 10 14 9 3 16 8
S 20 0 5 16 10 6 3 7 4 8
S 20 0 5 21 5 1 17 9 2 6
S 20 0 5 25 1 20 5 25 5 5
S 20 0 6 8 11 18 3 4 11 20
S 20 0 6 18 7 20 5 2 21 14
S 20 0 8 7 10 21 3 1 10 23
S 20 0 8 13 10 19 4 1 15 18
S 20 0 8 17 10 11 0 6 10 8
S 20 0 8 23 2 1 8 9 1 6
S 20 0 8 23 6 1 20 13 3 10
S 20 0 8 23 6 13 3 13 12 1
S 20 0 9 23 7 6 9 13 7 5
S 20 0 9 24 7 14 6 16 14 5
S 20 0 9 26 4 12 16 19 8 0
S 20 0 10 16 15 6 3 16 3 24
S 20 0 10 21 10 1 5 12 2 18
S 20 0 10 21 10 11 3 12 12 10
S 20 0 10 24 5 4 4 12 4 6
S 20 0 12 23 10 9 2 14 10 12
S 20 0 12 26 7 6 11 17 7 9
S 20 0 12 27 2 5 16 16 2 6
S 20 1 4 14 11 12 13 6 16 6
S 20 1 7 17 9 12 2 4 12 3
S 20 1 7 22 8 4 17 13 6 6
S 20 1 8 18 11 8 5 10 8 10
S 20 1 8 24 5 5 17 13 5 1
S 20 1 10 19 11 11 2 10 11 11
S 20 1 11 21 10 10 0 11 10 10
S 20 2 2 3 8 21 3 5 13 31
S 20 2 2 9 12 15 19 5 21 15
S 20 2 2 11 12 13 11 13 13 15
S 20 2 3 8 11 15 5 6 9 12
S 20 2 3 11 11 11 5 5 6 6
S 20 2 3 18 8 4 8 5 4 0
S 20 2 5 15 11 9 7 7 8 6
S 20 2 5 15 13 10 11 15 9 15
S 20 2 6 4 9 20 1 3 7 17
S 20 2 6 16 9 8 1 3 7 1
S 20 2 6 19 10 13 15 9 19 1
S 20 2 10 10 13 18 1 7 11 21
S 20 3 3 8 11 15 5 6 8 10
S 20 3 3 9 11 14 0 10 4 11
S 20 3 4 12 12 12 8 8 9 9
S 20 3 4 16 11 8 11 8 8 4
S 20 3 5 15 13 12 14 12 14 11
S 20 3 9 20 10 12 6 10 13 5
S 20 3 11 21 9 6 0 10 6 9
S 20 3 12 21 11 11 2 12 11 11
S 20 4 4 9 12 17 3 12 10 17
S 20 4 4 11 12 13 7 8 8 9
S 20 4 5 12 12 12 7 7 8 8
S 20 4 8 11 14 15 2 13 8 19
S 20 4 8 21 8 17 5 10 17 1
S 20 4 9 18 10 12 4 7 12 4
S 20 4 10 18 9 18 0 6 16 8
S 20 6 9 24 8 8 13 13 8 0
S 21 0 0 5 9 16 7 9 18 31
S 21 0 1 11 11 11 10 10 11 11
S 21 0 3 13 12 10 8 13 8 14
S 21 0 3 14 12 8 8 15 4 16
S 21 0 3 19 9 4 23 14 6 7
S 21 0 3 20 6 2 7 5 2 2
S 21 0 3 22 3 22 1 10 23 13
S 21 0 3 24 1 21 8 24 8 3
S 21 0 5 18 10 8 10 9 10 4
S 21 0 5 19 7 17 8 2 21 1
S 21 0 6 19 9 4 2 7 3 8
S 21 0 6 22 9 1 28 17 3 16
S 21 0 6 23 3 2 19 9 2 1
S 21 0 7 15 14 8 4 15 4 20
S 21 0 7 22 7 1 10 10 2 11
S 21 0 7 22 7 15 4 10 16 1
S 21 0 8 13 11 16 1 2 11 13
S 21 0 9 23 9 5 12 14 7 9
S 21 0 9 25 3 5 8 12 3 1
S 21 0 9 25 6 14 2 15 12 2
S 21 0 10 18 15 3 5 17 0 27
S 21 0 10 20 11 11 1 10 11 11
S 21 0 10 26 1 5 14 13 1 2
S 21 0 12 25 9 8 4 15 9 10
S 21 0 13 21 14 0 3 15 0 28
S 21 0 15 29 3 2 1 16 2 13
S 21 0 18 33 1 6 1 22 1 13
S 21 1 1 10 11 12 5 6 6 7
S 21 1 2 12 12 12 12 12 13 13
S 21 1 3 6 10 17 4 2 7 11
S 21 1 6 21 7 19 7 7 22 4
S 21 1 7 11 13 16 3 8 11 18
S 21 2 4 16 11 9 10 6 10 2
S 21 2 12 22 11 11 1 12 11 11
S 21 3 5 5 10 20 1 5 8 16
S 21 3 6 8 12 17 0 8 7 15
S 21 3 6 16 12 10 8 8 9 7
S 21 3 6 18 11 6 7 9 4 9
S 21 3 9 8 12 20 4 4 11 19
S 21 3 9 18 11 6 1 8 4 11
S 21 3 10 24 8 4 8 12 5 8
S 21 3 12 8 12 20 0 4 9 20
S 21 4 7 19 12 8 11 11 8 8
S 21 5 5 12 13 14 8 9 9 10
S 21 6 6 9 13 18 9 7 12 13
S 21 6 9 20 12 8 10 11 8 8
S 21 7 14 16 12 12 0 8 9 12
S 22 0 0 10 11 12 7 22 11 24
S 22 0 0 10 11 12 9 11 11 13
S 22 0 0 10 11 12 22 0 22 4
S 22 0 2 4 9 20 1 4 9 22
S 22 0 2 9 12 15 4 13 12 21
S 22 0 2 13 12 11 12 13 12 13
S 22 0 3 12 14 10 1 25 0 28
S 22 0 5 15 11 12 5 3 11 5
S 22 0 5 22 6 20 8 7 24 4
S 22 0 6 3 8 25 3 1 8 29
S 22 0 6 12 13 16 5 8 13 18
S 22 0 6 18 11 10 7 8 11 6
S 22 0 8 22 9 8 5 10 9 4
S 22 0 8 22 11 0 14 15 0 23
S 22 0 10 27 4 5 19 15 4 3
S 22 0 10 27 6 15 1 17 12 3
S 22 0 11 23 11 1 5 13 2 20
S 22 0 11 28 3 5 23 16 3 4
S 22 0 16 32 1 6 9 20 1 10
S 22 1 2 4 9 20 1 4 8 18
S 22 1 2 12 12 12 8 8 9 9
S 22 1 7 19 11 12 8 8 14 5
S 22 1 7 28 2 20 4 24 5 1
S 22 1 8 20 9 15 1 5 15 3
S 22 1 12 23 11 11 0 12 11 11
S 22 2 2 11 12 13 6 7 7 8
S 22 2 2 12 13 14 12 14 14 16
S 22 2 3 13 13 13 11 11 12 12
S 22 2 3 16 13 9 11 18 3 18
S 22 2 5 18 10 6 3 5 4 4
S 22 2 5 21 11 7 19 13 10 4
S 22 2 10 27 6 3 17 14 4 7
S 22 4 5 14 14 14 11 11 12 12
S 22 4 7 17 13 11 9 9 10 8
S 22 4 9 24 8 8 7 11 8 0
S 22 4 10 19 10 17 2 5 16 5
S 22 4 10 24 9 10 6 12 10 2
S 22 6 6 13 14 15 9 10 10 11
S 22 7 9 16 13 11 7 8 8 8
S 23 0 0 8 11 15 4 11 11 18
S 23 0 1 12 12 12 11 11 12 12
S 23 0 2 1 5 24 0 1 5 26
S 23 0 5 20 11 8 15 12 11 5
S 23 0 6 14 13 15 6 7 13 14
S 23 0 7 21 13 2 15 18 0 25
S 23 0 7 22 10 8 10 11 10 4
S 23 0 7 25 7 4 23 14 6 3
S 23 0 7 25 7 5 22 14 7 1
S 23 1 2 2 7 24 1 3 10 33
S 23 1 2 6 11 20 5 7 14 25
S 23 1 2 8 12 18 8 8 15 21
S 23 1 2 12 12 12 4 4 5 5
S 23 1 2 13 13 13 13 13 14 14
S 23 1 3 16 12 8 5 9 2 10
S 23 1 5 16 12 14 12 4 17 5
S 23 1 6 12 14 16 4 10 11 18
S 23 1 7 21 12 6 11 13 6 12
S 23 1 8 25 7 3 11 11 4 6
S 23 2 3 7 12 20 13 3 16 20
S 23 2 3 9 12 16 6 3 8 8
S 23 2 3 12 12 12 3 3 4 4
S 23 2 5 21 9 5 6 6 5 1
S 23 2 6 24 9 3 18 12 4 8
S 23 2 7 12 13 17 6 4 12 13
S 23 2 9 22 11 11 6 10 12 5
S 23 2 9 23 11 3 8 12 3 15
S 23 3 3 6 11 20 4 5 9 14
S 23 3 3 12 13 14 7 8 8 9
S 23 3 8 23 11 4 11 12 4 12
S 23 4 4 11 13 16 1 12 5 13
S 23 4 5 13 13 13 6 6 7 7
S 23 4 7 13 14 16 8 7 12 12
S 24 0 0 3 8 21 3 4 12 31
S 24 0 0 11 12 13 2 24 6 25
S 24 0 0 11 12 13 3 18 6 19
S 24 0 0 11 12 13 4 12 6 13
S 24 0 0 11 12 13 5 6 6 7
S 24 0 0 11 12 13 9 18 12 20
S 24 0 0 11 12 13 10 12 12 14
S 24 0 0 11 12 13 11 6 12 8
S 24 0 0 11 12 13 16 12 18 15
S 24 0 0 11 12 13 17 6 18 9
S 24 0 0 11 12 13 23 6 24 10
S 24 0 0 11 12 13 24 0 24 4
S 24 0 0 11 12 13 30 0 30 5
S 24 0 2 10 13 16 5 14 13 22
S 24 0 2 14 13 12 13 14 13 14
S 24 0 3 10 12 16 5 1 8 8
S 24 0 4 15 12 15 13 2 18 6
S 24 0 4 15 14 11 7 15 7 17
S 24 0 4 21 10 5 11 9 5 5
S 24 0 4 25 4 1 37 10 2 2
S 24 0 6 16 15 10 5 16 5 20
S 24 0 6 21 10 15 11 6 20 0
S 24 0 6 25 6 1 17 10 2 8
S 24 0 6 26 3 2 30 10 2 0
S 24 0 8 9 12 21 2 1 9 18
S 24 0 8 21 12 9 5 10 9 9
S 24 0 8 25 8 1 10 11 2 13
S 24 0 8 27 4 1 26 12 2 7
S 24 0 8 27 4 3 21 12 3 2
S 24 0 12 25 12 1 5 14 2 22
S 24 0 12 29 6 1 15 15 3 13
S 24 0 12 29 6 5 7 15 5 7
S 24 0 12 29 6 7 3 15 6 5
S 24 0 12 30 1 6 1 15 1 3
S 24 1 2 23 9 3 30 14 3 9
S 24 1 8 20 12 6 0 8 3 12
S 24 2 4 6 11 20 2 3 6 11
S 24 3 6 9 13 18 0 7 6 13
S 24 3 6 20 12 8 8 8 7 5
S 24 3 7 9 13 18 0 6 6 13
S 24 4 4 13 14 15 8 9 9 10
S 24 4 8 27 8 5 16 12 6 1
S 24 4 10 18 13 14 4 6 12 8
S 24 6 7 14 14 14 7 7 8 8
S 25 0 1 13 13 13 12 12 13 13
S 25 0 3 10 13 18 7 6 13 17
S 25 0 3 12 13 16 9 4 13 11
S 25 0 4 21 11 8 14 9 11 0
S 25 0 5 16 15 11 6 16 6 19
S 25 0 5 26 5 1 26 10 2 5
S 25 0 9 15 13 19 2 2 13 15
S 25 0 10 21 15 6 3 14 3 21
S 25 0 10 29 5 4 16 14 4 4
S 25 1 1 12 13 14 6 7 7 8
S 25 1 2 12 14 15 0 20 5 22
S 25 1 3 10 13 17 4 5 8 11
S 25 1 5 12 14 15 0 8 5 13
S 25 1 7 20 11 16 7 2 18 1
S 25 1 8 23 11 5 3 9 4 10
S 25 2 3 14 14 14 9 9 10 10
S 25 3 3 12 14 16 11 5 12 8
S 25 3 6 18 14 10 6 10 5 11
S 25 3 7 18 13 10 3 6 6 7
S 25 5 6 14 14 14 6 6 7 7
S 25 5 7 12 14 16 3 7 6 10
S 26 0 0 12 13 14 11 13 13 15
S 26 0 0 12 13 14 26 0 26 4
S 26 0 1 11 13 16 11 3 13 9
S 26 0 2 7 12 21 5 5 12 21
S 26 0 2 10 13 18 9 4 13 14
S 26 0 3 5 11 24 1 5 11 27
S 26 0 3 17 13 12 11 5 13 3
S 26 0 7 16 14 16 4 5 12 12
S 26 0 8 16 13 18 3 1 13 11
S 26 0 8 24 11 10 5 9 11 3
S 26 1 7 25 11 4 12 12 4 11
S 26 1 9 30 3 3 21 12 2 2
S 26 2 2 13 14 15 7 8 8 9
S 26 2 3 19 13 9 9 7 6 4
S 26 2 4 25 8 3 9 6 3 1
S 26 2 6 11 14 19 5 4 10 13
S 26 2 8 27 6 3 1 8 3 3
S 26 2 12 31 4 5 3 14 3 4
S 26 3 5 12 14 16 2 6 5 9
S 26 4 6 24 11 6 10 8 6 2
S 26 4 7 6 12 24 1 5 8 16
S 26 6 9 24 11 8 6 8 8 1
S 27 0 3 7 12 22 5 1 8 14
S 27 0 3 20 12 8 0 1 4 0
S 27 0 5 12 14 20 8 3 14 16
S 27 0 6 14 15 17 3 7 10 15
S 27 0 6 17 15 14 5 9 10 13
S 27 0 9 28 9 1 10 12 2 15
S 27 1 3 12 14 16 1 5 4 8
S 27 1 8 28 6 3 0 8 3 3
S 27 2 4 5 11 24 1 3 6 13
S 27 2 5 6 12 24 3 3 8 16
S 27 3 3 14 15 16 8 9 9 10
S 28 0 0 13 14 15 5 14 7 15
S 28 0 0 13 14 15 6 7 7 8
S 28 0 0 13 14 15 13 7 14 9
S 28 0 4 19 14 11 5 6 7 6
S 28 0 4 25 10 5 7 6 5 0
S 28 0 6 19 14 15 7 4 14 6
S 28 0 7 22 14 8 2 9 4 12
S 28 0 7 29 7 1 17 11 2 10
S 28 0 8 11 14 21 0 1 7 14
S 28 0 8 20 13 16 1 1 13 5
S 28 0 12 31 8 3 3 13 4 11
S 28 1 2 15 15 15 10 10 11 11
S 28 1 3 6 12 24 3 3 8 16
S 28 1 5 25 12 6 14 11 6 6
S 28 1 9 27 11 6 4 10 6 7
S 28 4 5 15 15 15 5 5 6 6
S 29 0 0 8 13 21 0 1 1 2
S 29 0 0 8 13 21 0 2 2 4
S 29 0 0 8 13 21 0 3 3 6
S 29 0 0 8 13 21 0 4 4 8
S 29 0 0 8 13 21 0 5 5 10
S 29 0 0 8 13 21 0 6 6 12
S 29 0 0 8 13 21 0 7 7 14
S 29 0 0 8 13 21 0 8 8 16
S 29 0 0 8 13 21 0 9 9 18
S 29 0 0 8 13 21 0 10 10 20
S 29 0 0 8 13 21 0 11 11 22
S 29 0 0 8 13 21 1 1 2 3
S 29 0 0 8 13 21 1 2 3 5
S 29 0 0 8 13 21 1 3 4 7
S 29 0 0 8 13 21 1 4 5 9
S 29 0 0 8 13 21 1 5 6 11
S 29 0 0 8 13 21 1 6 7 13
S 29 0 0 8 13 21 1 7 8 15
S 29 0 0 8 13 21 1 8 9 17
S 29 0 0 8 13 21 1 9 10 19
S 29 0 0 8 13 21 1 10 11 21
S 29 0 0 8 13 21 1 11 12 23
S 29 0 0 8 13 21 2 1 3 4
S 29 0 0 8 13 21 2 2 4 6
S 29 0 0 8 13 21 2 3 5 8
S 29 0 0 8 13 21 2 4 6 10
S 29 0 0 8 13 21 2 5 7 12
S 29 0 0 8 13 21 2 6 8 14
S 29 0 0 8 13 21 2 7 9 16
S 29 0 0 8 13 21 2 8 10 18
S 29 0 0 8 13 21 2 9 11 20
S 29 0 0 8 13 21 2 10 12 22
S 29 0 0 8 13 21 3 1 4 5
S 29 0 0 8 13 21 3 2 5 7
S 29 0 0 8 13 21 3 3 6 9
S 29 0 0 8 13 21 3 4 7 11
S 29 0 0 8 13 21 3 5 8 13
S 29 0 0 8 13 21 3 6 9 15
S 29 0 0 8 13 21 3 7 10 17
S 29 0 0 8 13 21 3 8 11 19
S 29 0 0 8 13 21 3 9 12 21
S 29 0 0 8 13 21 4 1 5 6
S 29 0 0 8 13 21 4 2 6 8
S 29 0 0 8 13 21 4 3 7 10
S 29 0 0 8 13 21 4 4 8 12
S 29 0 0 8 13 21 4 5 9 14
S 29 0 0 8 13 21 4 6 10 16
S 29 0 0 8 13 21 4 7 11 18
S 29 0 0 8 13 21 4 8 12 20
S 29 0 0 8 13 21 4 9 13 22
S 29 0 0 8 13 21 5 1 6 7
S 29 0 0 8 13 21 5 2 7 9
S 29 0 0 8 13 21 5 3 8 11
S 29 0 0 8 13 21 5 4 9 13
S 29 0 0 8 13 21 5 5 10 15
S 29 0 0 8 13 21 5 6 11 17
S 29 0 0 8 13 21 5 7 12 19
S 29 0 0 8 13 21 5 8 13 21
S 29 0 0 8 13 21 6 1 7 8
S 29 0 0 8 13 21 6 2 8 10
S 29 0 0 8 13 21 6 3 9 12
S 29 0 0 8 13 21 6 4 10 14
S 29 0 0 8 13 21 6 5 11 16
S 29 0 0 8 13 21 6 6 12 18
S 29 0 0 8 13 21 6 7 13 20
S 29 0 0 8 13 21 6 8 14 22
S 29 0 0 8 13 21 7 1 8 9
S 29 0 0 8 13 21 7 2 9 11
S 29 0 0 8 13 21 7 3 10 13
S 29 0 0 8 13 21 7 4 11 15
S 29 0 0 8 13 21 7 5 12 17
S 29 0 0 8 13 21 7 6 13 19
S 29 0 0 8 13 21 7 7 14 21
S 29 0 0 8 13 21 8 1 9 10
S 29 0 0 8 13 21 8 2 10 12
S 29 0 0 8 13 21 8 3 11 14
S 29 0 0 8 13 21 8 4 12 16
S 29 0 0 8 13 21 8 5 13 18
S 29 0 0 8 13 21 8 6 14 20
S 29 0 0 8 13 21 9 1 10 11
S 29 0 0 8 13 21 9 2 11 13
S 29 0 0 8 13 21 9 3 12 15
S 29 0 0 8 13 21 9 4 13 17
S 29 0 0 8 13 21 9 5 14 19
S 29 0 0 8 13 21 9 6 15 21
S 29 0 0 8 13 21 10 1 11 12
S 29 0 0 8 13 21 10 2 12 14
S 29 0 0 8 13 21 10 3 13 16
S 29 0 0 8 13 21 10 4 14 18
S 29 0 0 8 13 21 10 5 15 20
S 29 0 0 8 13 21 11 1 12 13
S 29 0 0 8 13 21 11 2 13 15
S 29 0 0 8 13 21 11 3 14 17
S 29 0 0 8 13 21 11 4 15 19
S 29 0 0 8 13 21 11 5 16 21
S 29 0 0 8 13 21 12 1 13 14
S 29 0 0 8 13 21 12 2 14 16
S 29 0 0 8 13 21 12 3 15 18
S 29 0 0 8 13 21 12 4 16 20
S 29 0 0 8 13 21 13 1 14 15
S 29 0 0 8 13 21 13 2 15 17
S 29 0 0 8 13 21 13 3 16 19
S 29 0 0 8 13 21 14 1 15 16
S 29 0 0 8 13 21 14 2 16 18
S 29 0 0 8 13 21 14 3 17 20
S 29 0 0 8 13 21 15 1 16 17
S 29 0 0 8 13 21 15 2 17 19
S 29 0 0 8 13 21 16 1 17 18
S 29 0 0 8 13 21 17 1 18 19
S 29 0 1 6 12 24 4 5 12 24
S 29 1 1 6 12 24 1 5 8 16
S 29 1 1 14 15 16 7 8 8 9
S 29 1 2 15 15 15 5 5 6 6
S 29 1 5 9 14 22 1 3 6 12
S 29 2 3 6 12 24 0 3 4 8
S 29 2 3 27 10 4 14 7 4 0
S 29 3 4 16 16 16 8 8 9 9
S 29 3 4 26 11 5 9 6 4 1
S 29 3 7 25 13 8 7 8 7 4
S 29 4 5 7 13 25 0 6 7 13
S 29 4 5 16 16 16 7 7 8 8
S 30 0 3 13 15 19 7 1 10 8
S 30 1 2 7 13 24 2 3 6 11
S 30 2 2 15 16 17 8 9 9 10
S 30 2 3 16 16 16 7 7 8 8
S 30 2 5 21 15 12 7 5 9 3
S 31 0 4 20 15 15 10 1 15 0
S 31 1 1 8 14 24 9 3 12 16
S 31 1 4 24 14 8 4 6 3 6
S 31 4 6 23 15 10 5 6 5 5
S 32 0 0 15 16 17 7 8 8 9
S 32 1 3 20 16 13 4 4 5 4
S 32 3 4 17 17 17 6 6 7 7
S 33 0 6 34 3 1 10 7 1 2
S 33 1 2 6 13 28 1 3 6 13
S 33 2 3 17 17 17 4 4 5 5
S 33 2 4 26 15 9 9 7 6 3
S 33 2 5 22 16 12 1 3 4 4
S 33 3 6 25 15 10 3 4 6 2
S 36 0 0 3 10 33 0 1 3 10
S 36 0 0 3 10 33 1 1 4 13
S 36 0 0 3 10 33 2 1 5 16
S 36 0 0 8 15 28 2 3 6 11


==> anc/supplementary/census/enumerate.cpp <==
// Complete rank-four census with a strict, exact FP-dimension bound.
// Exact linear Diophantine elimination and S3 representatives. No input list.
#include <algorithm>
#include <array>
#include <cmath>
#include <iostream>
#include <numeric>
#include <stdexcept>
#include <string>
#include <vector>
using I=long long;
using P=std::array<I,10>;
using T=std::array<std::array<std::array<I,4>,4>,4>;
// C=sum_i N_i N_i^T is the Casimir matrix. Its largest eigenvalue is
// FPdim(R). Thus FPdim(R)<D iff D*I-C is positive definite. Bareiss
// elimination computes its leading principal minors exactly; int128 is
// ample for our stated ranges (M<=59 and D<=3600).
bool bounded(const T&R,I D){
 using W=__int128_t;
 W Q[4][4]{};
 for(int j=0;j<4;++j)for(int k=0;k<4;++k){
  Q[j][k]=(j==k?D:0);
  for(int i=0;i<4;++i)for(int l=0;l<4;++l)Q[j][k]-=R[i][j][l]*R[i][k][l];
 }
 for(int j=0;j<4;++j)if(Q[j][j]<=0)return false;
 W previous=1;
 for(int k=0;k<4;++k){
  W pivot=Q[k][k];if(pivot<=0)return false;if(k==3)return true;
  for(int i=k+1;i<4;++i)for(int j=k+1;j<4;++j){
   W numerator=Q[i][j]*pivot-Q[i][k]*Q[k][j];
   if(numerator%previous)throw std::logic_error("Bareiss exact division");
   Q[i][j]=numerator/previous;
  }
  previous=pivot;
 }
 return false;
}
T tensor_s(const P&p){
 auto[a,b,c,d,e,f,g,h,i,j]=p;
 return T{{{{{1,0,0,0},{0,1,0,0},{0,0,1,0},{0,0,0,1}}},
 {{{0,1,0,0},{1,a,b,c},{0,b,d,e},{0,c,e,f}}},
 {{{0,0,1,0},{0,b,d,e},{1,d,g,h},{0,e,h,i}}},
 {{{0,0,0,1},{0,c,e,f},{0,e,h,i},{1,f,i,j}}}}};
}
T tensor_n(I a,I b,I c,I d,I e,I f){
 T R{{{{{1,0,0,0},{0,1,0,0},{0,0,1,0},{0,0,0,1}}},
 {{{0,1,0,0},{1,a,b,b},{0,b,c,d},{0,b,d,c}}},
 {{{0,0,1,0},{0,b,c,d},{0,d,e,f},{1,c,e,e}}},
 {{{0,0,0,1},{0,b,d,c},{1,c,e,e},{0,d,f,e}}}}};
 return R;
}
bool valid(const P&p){auto[a,b,c,d,e,f,g,h,i,j]=p;return
 a*d-b*b+b*g+c*h-d*d-e*e+1==0&&a*e-b*c+b*h+c*i-d*e-e*f==0&&
 b*e-c*d+d*h-e*g+e*i-f*h==0&&a*f+b*i-c*c+c*j-e*e-f*f+1==0&&
 b*f-c*e+d*i-e*h+e*j-f*i==0&&d*f-e*e+g*i-h*h+h*j-i*i+1==0;}
I mod(I a,I n){I r=a%n;return r<0?r+n:r;}
I inverse(I a,I n){
 I r0=n,r1=mod(a,n),x0=0,x1=1;
 while(r1){I q=r0/r1,r=r0-q*r1,x=x0-q*x1;r0=r1;r1=r;x0=x1;x1=x;}
 if(r0!=1)throw std::logic_error("noninvertible residue");
 return mod(x0,n);
}
int main(int argc,char**argv){
 if(argc!=3){std::cerr<<"Usage: enumerate MAX_MULTIPLICITY DIMENSION_EXCLUSIVE_BOUND\n";return 2;}
 I M=std::stoll(argv[1]),D=std::stoll(argv[2]);bool counts=false;
 // Elimination expressions use int64, modular products and determinants int128.
 // The stated ranges keep every intermediate within these types.
 if(M<1||M>59||D<5||D>3600)throw std::invalid_argument("require 1<=M<=59 and 5<=D<=3600");
 auto has=[&](I x){return 0<=x&&x<=M;};
 const std::array<std::array<int,3>,10> triples{{{0,0,0},{0,0,1},{0,0,2},
   {0,1,1},{0,1,2},{0,2,2},{1,1,1},{1,1,2},{1,2,2},{2,2,2}}};
 std::vector<std::array<int,10>> maps;std::array<int,3> perm{0,1,2};
 do{std::array<int,10> map{};for(int k=0;k<10;++k){
   std::array<int,3> tri{perm[triples[k][0]],perm[triples[k][1]],perm[triples[k][2]]};
   std::sort(tri.begin(),tri.end());map[k]=std::find(triples.begin(),triples.end(),tri)-triples.begin();
  }maps.push_back(map);
 }while(std::next_permutation(perm.begin(),perm.end()));
 std::vector<I> sd(M+1),ns(M+1);
 auto emit=[&](const P&p){
  if(!valid(p)||!bounded(tensor_s(p),D))return;
  // b is minimal among the six mixed entries. Compare only images
  // preserving this condition, not all images of the tuple.
  for(const auto&map:maps){if(p[map[1]]!=p[1])continue;
   for(int k=0;k<10;++k){if(p[map[k]]<p[k])return;if(p[map[k]]>p[k])break;}}
  I mu=std::max<I>(1,*std::max_element(p.begin(),p.end()));++sd[mu];
  if(!counts){std::cout<<"S";for(I v:p)std::cout<<' '<<v;std::cout<<'\n';}
 };
 // Every orbit has b=min(b,c,d,f,h,i). Positive minimal mixed entry.
 for(I b=1;b<=M;++b)for(I c=b;c<=M;++c)for(I d=b;d<=M;++d)
 for(I e=0;e<=M;++e)for(I f=b;f<=M;++f){
  // Even with a=0 the first nontrivial Casimir diagonal must be <D.
  if(2+2*b*b+2*c*c+d*d+2*e*e+f*f>=D)continue;
  I H0=e*(d+f)+b*c,G0=b*b+d*d+e*e-1,J0=c*c+e*e+f*f-1;
  if(H0<b*(b+c)||H0>M*(e+b+c)||G0<b*c||G0>M*(d+b+c)||J0<b*b||J0>M*(f+b+c))continue;
  I A=e*(b*b-c*c)+b*c*(f-d),C=e*(b*f-c*e);
  I B0=b*b*b*e-b*b*c*d+b*(d-f)*H0-e*b*G0+e*c*H0;
  I linear_lo=std::min<I>(0,C*M)+std::min(A*b,A*M);
  I linear_hi=std::max<I>(0,C*M)+std::max(A*b,A*M);
  if(-B0<linear_lo||-B0>linear_hi)continue;
  auto finish=[&](I a,I i){
   if(i<b||i>M)return;
   I hh=H0-a*e-c*i;if(hh%b)return;I h=hh/b;if(h<b||h>M)return;
   I gg=G0-a*d-c*h;if(gg%b)return;I g=gg/b;if(!has(g))return;
   I jj=J0-a*f-b*i;if(jj%c)return;I j=jj/c;if(!has(j))return;
   emit({a,b,c,d,e,f,g,h,i,j});
  };
  // C*a+A*i=-B0. Retain every bounded solution, including zeros.
  if(A){
   I div=std::gcd(A,C);if(B0%div)continue;I step=std::abs(A/div),a0=0;
   if(step>1)a0=static_cast<I>((static_cast<__int128>(mod(-B0/div,step))*inverse(C/div,step))%step);
   for(I a=a0;a<=M;a+=step){I rhs=-B0-C*a;if(rhs%A==0)finish(a,rhs/A);}
  }else if(C){if(B0%C==0&&has(-B0/C))for(I i=b;i<=M;++i)finish(-B0/C,i);}
  else if(B0==0)for(I a=0;a<=M;++a)for(I i=b;i<=M;++i)finish(a,i);
 }
 // b=0<c, e>0: i integrality gives a=d+f modulo c/gcd(c,e).
 for(I c=1;c<=M;++c)for(I d=0;d<=M;++d)for(I e=1;e<=M;++e){
  I step=c/std::gcd(c,e);
  for(I f=0;f<=M;++f){
   I lo=std::max<I>(0,d+f-c*M/e),hi=std::min(M,d+f);
   auto restrict_a=[&](I q,I numerator){
    if(q){lo=std::max(lo,(numerator-c*M+q-1)/q);hi=std::min(hi,numerator/q);}
    else if(numerator<0||numerator>c*M){lo=1;hi=0;}
   };
   restrict_a(d,d*d+e*e-1);restrict_a(f,c*c+e*e+f*f-1);
   if(lo>hi)continue;
   I a0=lo+mod(d+f-lo,step);
   for(I a=a0;a<=hi;a+=step){
    I hh=d*d+e*e-a*d-1,ii=e*(d+f-a),jj=c*c+e*e+f*f-a*f-1;
    if(hh%c||ii%c||jj%c)continue;
    I h=hh/c,i=ii/c,j=jj/c;if(!has(h)||!has(i)||!has(j))continue;
    I gg=h*(d-f)+e*i-c*d;
    if(gg%e==0&&has(gg/e))emit({a,0,c,d,e,f,gg/e,h,i,j});
   }
  }
 }
 // b=0<c, e=0. Necessarily d>0 and h>0; h(d-f)=cd fixes f.
 for(I c=1;c<=M;++c)for(I d=1;d<=M;++d){
  if(std::gcd(c,d)!=1)continue;
  I a0=c==1?0:mod(d-inverse(d,c),c);
  for(I a=a0;a<=M;a+=c){
   I hh=d*d-a*d-1;if(hh<=0||hh%c)continue;I h=hh/c;
   if(!has(h)||c*d%h)continue;I f=d-c*d/h;if(!has(f))continue;
   I jj=c*c+f*f-a*f-1;if(jj%c)continue;I j=jj/c;if(!has(j))continue;
   for(I g=0;g<=M;++g)emit({a,0,c,d,0,f,g,h,0,j});
  }
 }
 // b=c=0<e: a=d+f and df=e^2-1.
 for(I e=1;e<=M;++e)for(I d=0;d<=M;++d){
  I rhs=e*e-1;
  auto finish=[&](I f){I a=d+f;if(!has(f)||!has(a))return;
   for(I h=0;h<=M;++h)for(I i=0;i<=M;++i){
    I gg=h*(d-f)+e*i,jj=e*h+i*(f-d);
    if(gg%e==0&&jj%e==0&&has(gg/e)&&has(jj/e))emit({a,0,0,d,e,f,gg/e,h,i,jj/e});
   }
  };
  if(d){if(rhs%d==0)finish(rhs/d);}else if(rhs==0)for(I f=0;f<=M;++f)finish(f);
 }
 // b=c=e=0 forces a=0,d=f=1. Solve gi+hj=h^2+i^2-2.
 for(I h=0;h<=M;++h)for(I i=0;i<=M;++i){
  I rhs=h*h+i*i-2;
  if(h){for(I g=0;g<=M;++g){I jj=rhs-g*i;if(jj%h==0&&has(jj/h))emit({0,0,0,1,0,1,g,h,i,jj/h});}}
  else if(i&&rhs%i==0&&has(rhs/i))for(I j=0;j<=M;++j)emit({0,0,0,1,0,1,rhs/i,0,i,j});
 }
 // One dual pair. Swapping it fixes the tuple, so each tuple is one class.
 for(I c=0;c<=M;++c)for(I d=0;d<=M;++d)for(I e=0;e<=M;++e){
  I q=1+c*c-d*d+e*e;if(q<0)continue;
  I f=static_cast<I>(std::sqrt(static_cast<double>(q)));
  while((f+1)*(f+1)<=q)++f;while(f*f>q)--f;
  if(f*f!=q||!has(f))continue;
  auto finish=[&](I b){
   I rhs=b*b-2*b*e+c*c+d*d-1;
   auto test=[&](I a){if(a*c-b*b+2*b*e-c*c-d*d+1==0&&
    a*d-b*b+b*e+b*f-2*c*d==0&&b*(c-d)+d*(e-f)==0&&bounded(tensor_n(a,b,c,d,e,f),D)){
     ++ns[std::max({I(1),a,b,c,d,e,f})];
     if(!counts)std::cout<<"N "<<a<<' '<<b<<' '<<c<<' '<<d<<' '<<e<<' '<<f<<'\n';}};
   if(c){if(rhs%c==0&&has(rhs/c))test(rhs/c);}
   else if(d){rhs=b*b-b*e-b*f+2*c*d;if(rhs%d==0&&has(rhs/d))test(rhs/d);}
   else for(I a=0;a<=M;++a)test(a);
  };
  if(c!=d){I rhs=-d*(e-f);if(rhs%(c-d)==0&&has(rhs/(c-d)))finish(rhs/(c-d));}
  else if(d*(e-f)==0)for(I b=0;b<=M;++b)finish(b);
 }
 if(counts)for(I m=1;m<=M;++m)std::cout<<m<<' '<<sd[m]+ns[m]<<' '<<sd[m]<<' '<<ns[m]<<'\n';
}


==> anc/supplementary/census/generate.py <==
#!/usr/bin/env python3
"""Enumerate every rank-four fusion ring in the strict FP-dimension window.
Run: python3 generate.py
Dependencies: Python >=3.9 and a C++17 compiler (default: g++).
No precomputed ring list is read. Output defaults to data/ beside this script.
"""
import argparse
import collections
import csv
import gzip
import hashlib
import io
import json
from pathlib import Path
import subprocess
import tempfile
import time
from rank4 import tensor,casimir,leading_minors,characteristic_polynomial,fingerprint

ROOT=Path(__file__).resolve().parent

def encode(obj):return json.dumps(obj,separators=(',',':'),sort_keys=True)

def generate(output,M=59,D=3600,compiler='g++'):
    start=time.monotonic();output.mkdir(parents=True,exist_ok=True)
    with tempfile.TemporaryDirectory(prefix='rank4-enumerate-') as tmp:
        exe=Path(tmp)/'enumerate'
        subprocess.run([compiler,'-O3','-std=c++17',str(ROOT/'enumerate.cpp'),'-o',str(exe)],check=True)
        result=subprocess.run([str(exe),str(M),str(D)],check=True,text=True,stdout=subprocess.PIPE)
    parameters=[]
    for line in result.stdout.splitlines():
        tag,*p=line.split();parameters.append((tag,tuple(map(int,p))))
    parameters.sort()
    if len(set(parameters))!=len(parameters):raise RuntimeError('repeated parameter record')
    lines=[];counts=collections.Counter();by_type=collections.Counter()
    for index,(tag,p) in enumerate(parameters):
        R=tensor(tag,p);C=casimir(R);minors=leading_minors(C,D)
        if len(minors)!=4 or min(minors)<=0:raise RuntimeError('dimension certificate failure')
        m=max((1,)+p);counts[m]+=1;by_type[(m,tag)]+=1
        record={'id':index,'tag':tag,'parameters':p,'multiplicity':m,'tensor':R,
                'canonical_sha256':fingerprint(R),'pd_minors':minors,
                'casimir_charpoly':characteristic_polynomial(C)}
        lines.append(encode(record))
    parameter_bytes=''.join(tag+' '+' '.join(map(str,p))+'\n'for tag,p in parameters).encode()
    tensor_bytes=('\n'.join(lines)+'\n').encode()
    (output/'parameters.txt').write_bytes(parameter_bytes)
    (output/'rings.jsonl').write_bytes(tensor_bytes)
    # Normalize mtime, filename (absent), and OS byte. The uncompressed hash
    # remains the portable invariant across different DEFLATE implementations.
    compressed = bytearray(gzip.compress(tensor_bytes, compresslevel=9, mtime=0))
    compressed[9] = 255  # RFC 1952: unknown OS, independent of this host.
    (output/'rings.jsonl.gz').write_bytes(compressed)
    with (output/'counts.csv').open('w',newline='') as f:
        writer=csv.writer(f);writer.writerow(['multiplicity','rings','self_dual','one_dual_pair'])
        for m in range(1,M+1):writer.writerow([m,counts[m],by_type[(m,'S')],by_type[(m,'N')]])
    manifest={'rank':4,'maximum_multiplicity':M,'dimension_exclusive_bound':D,
              'number_of_rings':len(parameters),'type_counts':{tag:sum(v for (m,t),v in by_type.items()if t==tag)for tag in ['S','N']},
              'counts_by_multiplicity':dict(sorted(counts.items())),
              'compression':'gzip level 9; mtime=0; no filename; OS=255; raw JSON hash is the cross-environment content invariant',
              'fpdim_certificate':'positive leading principal minors of D*I-sum_i N_i*N_i^T',
              'characteristic_polynomial':'descending coefficients; FPdim is largest real root',
              'sha256':{name:hashlib.sha256((output/name).read_bytes()).hexdigest()
                        for name in ['parameters.txt','rings.jsonl','rings.jsonl.gz','counts.csv']},
              'source_sha256':{name:hashlib.sha256((ROOT/name).read_bytes()).hexdigest()
                               for name in ['enumerate.cpp','generate.py','rank4.py']}}
    (output/'manifest.json').write_text(json.dumps(manifest,indent=2)+'\n')
    print(f'{len(parameters)} rings; output {output}; {time.monotonic()-start:.3f} seconds including compilation.')
    return manifest

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path,default=ROOT/'data')
    parser.add_argument('--max-multiplicity',type=int,default=59)
    parser.add_argument('--dimension-bound',type=int,default=3600)
    parser.add_argument('--compiler',default='g++')
    args=parser.parse_args();generate(args.output,args.max_multiplicity,args.dimension_bound,args.compiler)


==> anc/supplementary/census/rank4.py <==
"""Small exact rank-four tensor utilities; Python standard library only.
R[i][j][k] is the coefficient of basis k in the product of bases i,j.
"""
import hashlib
import itertools
import json

PERMUTATIONS=tuple((0,)+p for p in itertools.permutations((1,2,3)))

def require(ok,message):
    if not ok: raise ValueError(message)

def tensor(tag,p):
    unit=[[int(j==k) for k in range(4)] for j in range(4)]
    if tag=='S':
        a,b,c,d,e,f,g,h,i,j=p
        return [unit,[[0,1,0,0],[1,a,b,c],[0,b,d,e],[0,c,e,f]],
                [[0,0,1,0],[0,b,d,e],[1,d,g,h],[0,e,h,i]],
                [[0,0,0,1],[0,c,e,f],[0,e,h,i],[1,f,i,j]]]
    require(tag=='N','unknown parameter tag')
    a,b,c,d,e,f=p
    y=[[0,0,1,0],[0,b,c,d],[0,d,e,f],[1,c,e,e]]
    return [unit,[[0,1,0,0],[1,a,b,b],[0,b,c,d],[0,b,d,c]],y,
            [list(row) for row in zip(*y)]]

def canonical(R):
    return min(tuple(R[p[i]][p[j]][p[k]] for i in range(4)
                     for j in range(4) for k in range(4)) for p in PERMUTATIONS)

def fingerprint(R):
    return hashlib.sha256(json.dumps(canonical(R),separators=(',',':')).encode()).hexdigest()

def casimir(R):
    return [[sum(R[i][j][l]*R[i][k][l] for i in range(4) for l in range(4))
             for k in range(4)] for j in range(4)]

def leading_minors(C,D=3600):
    """Return all positive leading minors, ending at the first nonpositive one."""
    A=[[D*(i==j)-C[i][j] for j in range(4)] for i in range(4)]
    out=[];previous=1
    for k in range(4):
        pivot=A[k][k];out.append(pivot)
        if pivot<=0 or k==3:return out
        for i in range(k+1,4):
            for j in range(k+1,4):
                value=A[i][j]*pivot-A[i][k]*A[k][j]
                require(value%previous==0,'inexact Bareiss division')
                A[i][j]=value//previous
        previous=pivot
    return out

def matmul(A,B):
    return [[sum(A[i][k]*B[k][j] for k in range(4)) for j in range(4)]for i in range(4)]

def characteristic_polynomial(C):
    """Descending coefficients, from exact Newton identities."""
    powers=C;traces=[0]
    for k in range(1,5):
        traces.append(sum(powers[i][i]for i in range(4)))
        if k<4:powers=matmul(powers,C)
    coefficients=[1]
    for k in range(1,5):
        value=-sum(coefficients[k-i]*traces[i]for i in range(1,k+1))
        require(value%k==0,'nonintegral characteristic coefficient')
        coefficients.append(value//k)
    return coefficients

def validate(R):
    require(len(R)==4 and all(len(A)==4 and all(len(row)==4 for row in A) for A in R),'tensor shape')
    require(all(type(v)is int and v>=0 for A in R for row in A for v in row),'invalid coefficient')
    dual=[]
    for i in range(4):
        choices=[j for j in range(4)if R[i][j][0]==1]
        require(len(choices)==1,'nonunique dual');dual.append(choices[0])
    for i in range(4):
        require(dual[dual[i]]==i,'duality not involutive')
        for j in range(4):
            require(R[0][i][j]==(i==j)==R[i][0][j],'unit')
            require(R[i][j][0]==(dual[i]==j),'unit coefficient')
            for k in range(4):
                require(R[i][j][k]==R[j][i][k],'commutativity')
                require(R[i][j][k]==R[dual[i]][k][j]==R[k][dual[j]][i],'reciprocity')
                for l in range(4):
                    left=sum(R[i][j][s]*R[s][k][l] for s in range(4))
                    right=sum(R[j][k][s]*R[i][s][l] for s in range(4))
                    require(left==right,'associativity')
    return dual


==> anc/supplementary/census/verify_census.py <==
#!/usr/bin/env python3
"""Verify full tensor identities, exact bounds, and based-ring distinction.
Uses Python rather than the C++ elimination, with shared tensor utilities.
Run: python3 verify_census.py
--regenerate also rebuilds the complete search and compares exact parameter sets.
"""
import argparse
import collections
import csv
import hashlib
import gzip
import json
from pathlib import Path
import tempfile
import time
from rank4 import (require,tensor,validate,canonical,fingerprint,casimir,
                   leading_minors,characteristic_polynomial)
ROOT=Path(__file__).resolve().parent

def verify(data,regenerate=False):
    start=time.monotonic();manifest=json.loads((data/'manifest.json').read_text())
    M=manifest['maximum_multiplicity'];D=manifest['dimension_exclusive_bound']
    for name,digest in manifest['sha256'].items():
        require(hashlib.sha256((data/name).read_bytes()).hexdigest()==digest,'file digest: '+name)
    for name, digest in manifest['source_sha256'].items():
        require(hashlib.sha256((ROOT/name).read_bytes()).hexdigest()==digest, 'source digest: '+name)
    raw = (data/'rings.jsonl').read_bytes()
    compressed = (data/'rings.jsonl.gz').read_bytes()
    require(gzip.decompress(compressed)==raw, 'gzip/uncompressed content differs')
    require(compressed[4:8]==b'\0'*4 and compressed[9]==255 and compressed[3]==0,
            'non-normalized gzip header')
    seen=set();parameters=[];counts=collections.Counter();types=collections.Counter()
    by_type=collections.Counter()
    with (data/'rings.jsonl').open() as f:
        for index,line in enumerate(f):
            row=json.loads(line);tag=row['tag'];p=row['parameters'];R=row['tensor']
            require(row['id']==index,'index mismatch')
            require(tensor(tag,p)==R,'parameter expansion')
            validate(R)
            key=canonical(R);require(key not in seen,'isomorphic repeated ring');seen.add(key)
            require(fingerprint(R)==row['canonical_sha256'],'canonical digest')
            m=max(v for A in R for r in A for v in r)
            require(m==row['multiplicity'] and 1<=m<=M,'multiplicity bound')
            C=casimir(R);minors=leading_minors(C,D)
            require(len(minors)==4 and min(minors)>0 and minors==row['pd_minors'],'FPdim certificate')
            require(characteristic_polynomial(C)==row['casimir_charpoly'],'Casimir characteristic polynomial')
            counts[m]+=1;types[tag]+=1;by_type[(m,tag)]+=1;parameters.append((tag,tuple(p)))
    require(len(seen)==manifest['number_of_rings'],'total')
    require(parameters==sorted(set(parameters)),'parameter ordering')
    expected=''.join(tag+' '+' '.join(map(str,p))+'\n' for tag,p in parameters)
    require(expected==(data/'parameters.txt').read_text(),'plain parameter list')
    require(dict(counts)=={int(k):v for k,v in manifest['counts_by_multiplicity'].items()},'counts')
    require(dict(types)==manifest['type_counts'],'duality counts')
    with (data/'counts.csv').open() as f:
        rows=list(csv.DictReader(f))
        require(len(rows)==M,'count table length')
        for m,row in enumerate(rows,1):
            require(int(row['multiplicity'])==m and int(row['rings'])==counts[m],'count table')
            require(int(row['self_dual'])==by_type[(m,'S')], 'self-dual count table')
            require(int(row['one_dual_pair'])==by_type[(m,'N')], 'dual-pair count table')
    if regenerate:
        from generate import generate
        with tempfile.TemporaryDirectory(prefix='rank4-regeneration-') as tmp:
            target=Path(tmp);generate(target,M,D)
            require((target/'parameters.txt').read_bytes()==(data/'parameters.txt').read_bytes(),'complete regeneration mismatch')
            require((target/'rings.jsonl').read_bytes()==(data/'rings.jsonl').read_bytes(),'regenerated certificates mismatch')
    report={'all_checks_passed':True,'type_counts':dict(types),
            'counts_by_multiplicity':dict(sorted(counts.items())),
            'duality_split_csv_checked':True,'gzip_content_and_header_checked':True,
            'source_hashes_checked':True,'rings_verified':len(seen),'all_tensor_axioms':True,'all_six_basis_permutations':True,
            'exact_dimension_bound':True,'complete_regeneration':regenerate,
            'elapsed_seconds':round(time.monotonic()-start,3)}
    print(json.dumps(report,indent=2));return report

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--data',type=Path,default=ROOT/'data')
    parser.add_argument('--regenerate',action='store_true')
    parser.add_argument('--report',type=Path,default=ROOT/'audit.json')
    args=parser.parse_args();report=verify(args.data,args.regenerate)
    args.report.write_text(json.dumps(report,indent=2)+'\n')


==> anc/supplementary/check.py <==
#!/usr/bin/env python3
"""Regenerate and verify the bounded census, certificates, and model matches.

All reported classification counts are read from freshly verified outputs.
Use --deep for the unpruned and exhaustive-small-box cross-checks.
"""
import argparse
import hashlib
import json
from pathlib import Path
import platform
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parent

def require(test, message):
    if not test:
        raise RuntimeError(message)

def load(path):
    return json.loads(path.read_text())

def write(path, data):
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(data, indent=2) + '\n')

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--verify-only', action='store_true',
                        help='Replay the release data without replacing the census or certificate ledger.')
    parser.add_argument('--deep', action='store_true',
                        help='Also rebuild temporary unpruned and exhaustive-small-box censuses (requires g++).')
    parser.add_argument('--workers', type=int, default=4)
    args = parser.parse_args()
    require(args.workers >= 1, '--workers must be positive')
    started = time.monotonic()
    evidence = ROOT/'validation'
    independent = ROOT/'independent/results'
    evidence.mkdir(exist_ok=True); independent.mkdir(exist_ok=True)
    report_path = ROOT/'verification_report.json'
    report = {'all_checks_passed':False, 'status':'running',
              'regenerated':not args.verify_only, 'deep_checks_requested':args.deep,
              'workers':args.workers, 'python':platform.python_version(), 'steps':[]}
    write(report_path,report)  # Never leave a stale PASS after a failed rerun.

    def run(label, script, *extra, optimized=False):
        flags = ['-O'] if optimized else []
        cmd = [sys.executable,*flags,str(ROOT/script),*map(str,extra)]
        relative_cmd = ['python3',*flags,str(Path('supplementary')/script),*map(str,extra)]
        step_start = time.monotonic()
        print(f'[{len(report["steps"])+1}] {label}', flush=True)
        logfile=evidence/(label+'.log')
        with logfile.open('w') as out:
            result = subprocess.run(cmd, stdout=out, stderr=subprocess.STDOUT, cwd=ROOT.parent)
        step={'name':label,'command':relative_cmd,'return_code':result.returncode,
              'seconds':round(time.monotonic()-step_start,3),'log':str(logfile.relative_to(ROOT))}
        report['steps'].append(step);write(report_path,report)
        if result.returncode:
            print(logfile.read_text()[-10000:], file=sys.stderr)
            raise RuntimeError(f'{label} failed; see {logfile}')

    try:
        if not args.verify_only:
            run('census_regeneration','census/generate.py')
        run('census_verification','census/verify_census.py')
        if not args.verify_only:
            run('certificate_regeneration','classification/classify.py','--workers',args.workers)
        run('certificate_verification','classification/verify.py','--workers',args.workers)
        run('certificate_verification_optimized','classification/verify.py','--workers',args.workers,
            '--report',ROOT/'classification/results/verification_optimized.json',optimized=True)
        run('regression_tests','tests/regression.py','--output',ROOT/'tests/results.json')
        run('regression_tests_optimized','tests/regression.py',
            '--output',ROOT/'tests/results_optimized.json',optimized=True)
        for name in ['independent_central_audit','independent_quadratic_audit','independent_models']:
            extra=['--workers',args.workers] if name=='independent_central_audit' else []
            run(name,'independent/'+name+'.py',ROOT.parent,'--output',independent/(name+'.json'),*extra)
        if args.deep:
            run('unpruned_census_audit','independent/unpruned_census_audit.py',ROOT.parent,
                '--output',independent/'unpruned_census_audit.json')
            run('exhaustive_small_box','census/audit_small.py','--output',independent/'exhaustive_small_box.json')
            run('strict_dimension_boundaries','census/audit_boundaries.py',
                '--output',independent/'strict_dimension_boundaries.json')
        run('manuscript_data_check','check_manuscript.py',*(['--write'] if not args.verify_only else []),
            '--output',evidence/'manuscript_data_check.json')
        census=load(ROOT/'census/audit.json')
        classification=load(ROOT/'classification/results/verification.json')
        optimized=load(ROOT/'classification/results/verification_optimized.json')
        summary=load(ROOT/'classification/results/summary.json')
        for result in [census,classification,optimized,load(ROOT/'tests/results.json'),
                       load(ROOT/'tests/results_optimized.json')]:
            require(result['all_checks_passed'], 'a component has not passed')
        require(classification['verified_filters']==optimized['verified_filters'], 'optimization changed outcomes')
        require(census['rings_verified']==classification['checked_rings']==summary['census_count'],
                'verified census totals differ')
        require(classification['verified_models']==summary['model_count'], 'verified model totals differ')
        for name in ['independent_central_audit','independent_quadratic_audit','independent_models']:
            require(load(independent/(name+'.json'))['passed'], name+' did not pass')
        require(load(independent/'independent_models.json')['models']==classification['verified_models'],
                'independent model count differs')
        if args.deep:
            require(load(independent/'unpruned_census_audit.json')['passed'], 'unpruned comparison did not pass')
            require(load(independent/'exhaustive_small_box.json')['exact_set_equality'], 'small-box comparison differs')
            require(load(independent/'strict_dimension_boundaries.json')['passed'],
                    'strict dimension boundary comparison differs')
        report.update({'all_checks_passed':True,'status':'passed',
                       'rings':classification['checked_rings'],'models':classification['verified_models'],
                       'excluded':classification['checked_rings']-classification['verified_models'],
                       'type_counts':census['type_counts'],
                       'verified_filters':classification['verified_filters'],
                       'arithmetic_backend':classification['arithmetic_backend'],
                       'ordinary_and_optimized_replays':True,
                       'independent_central_records':load(independent/'independent_central_audit.json')['central_records'],
                       'independent_arithmetic_records':load(independent/'independent_central_audit.json')['arithmetic_records'],
                       'independent_spherical_records':load(independent/'independent_central_audit.json')['spherical_records'],
                       'regression_tests_per_mode':load(ROOT/'tests/results.json')['tests']})
    except Exception as exc:
        report.update({'all_checks_passed':False,'status':'failed','error':str(exc)})
        raise
    finally:
        report['seconds']=round(time.monotonic()-started,3)
        write(report_path,report)
    print(f'PASS: {report["rings"]:,} rings; {report["excluded"]:,} exclusions; {report["models"]} model rings.')
    print(f'Total time: {report["seconds"]} seconds. Evidence: {report_path}')

if __name__=='__main__':
    main()


==> anc/supplementary/check_manuscript.py <==
#!/usr/bin/env python3
"""Check or regenerate numerical TeX from verified structured data.

Only generated files are compared literally. Mathematical prose, section
numbers and the presentation of proofs are not part of this interface.
This does not parse or formally certify the unrestricted mathematical proof.
"""
import argparse
from collections import Counter
from functools import cmp_to_key
import csv
import json
from pathlib import Path
import sympy as s

ROOT=Path(__file__).resolve().parent

def manuscript_root():
    """Locate the paper for both a release and arXiv's anc/supplementary layout."""
    for parent in ROOT.parents:
        if (parent/'manuscript.tex').is_file() and (parent/'source').is_dir():
            return parent
    raise RuntimeError('Cannot locate manuscript.tex and source/ above the supplementary directory')

def require(test,message):
    if not test:raise RuntimeError(message)

def load(path):return json.loads(path.read_text())

def dimension(spec,x):
    if 'polynomial' in spec:
        q=s.Poly.from_list(spec['polynomial'],x)
        return s.CRootOf(q,q.degree()-1),spec['symbol']
    a,b,c,k=[spec[v] for v in ['constant','coefficient','radicand','denominator']]
    require(all(type(v) is int for v in [a,b,c,k]) and a>=0 and b>=0 and k>0,'invalid radical specification')
    val=(s.Integer(a)+b*s.sqrt(c))/k
    tex=str(a)
    if b:tex+='+'+('' if b==1 else str(b))+r'\sqrt{'+str(c)+'}'
    if k!=1:tex='('+tex+')/'+str(k)
    return val,tex

def filter_table(summary):
    names={'rank_two':'Rank-two fusion subring classification',
           'formal_codegree_dnumber':r'Formal-codegree $d$-numbers',
           'published_rank_four_families':'Published rank-four families',
           'quadratic_root_length':'Quadratic twist obstruction',
           'spherical_arithmetic':'Spherical-character arithmetic',
           'central_induction':'Local central induction'}
    lines=[r'% Generated by supplementary/check_manuscript.py; do not edit.',
           r'\begin{table}[ht]',r'\centering\small',r'\begin{tabular}{@{}lrr@{}}',r'\toprule',
           r'Stage & Excluded & Remaining \\',r'\midrule',
           r'Complete census & --- & '+str(summary['census_count'])+r' \\']
    lines += [names[row['filter']]+f" & {row['excluded']} & {row['remaining']} "+r'\\' for row in summary['stages']]
    lines += [r'\bottomrule',r'\end{tabular}',
              r'\caption{Successive exact filters. The last two stages cover every',
              r'potentially spherical character orbit and every required low-part choice.}',
              r'\label{tab:filters}',r'\end{table}']
    return '\n'.join(lines)+'\n'

def ordered_models(meta,x):
    """Stable order by multiplicity and exact real algebraic global dimension."""
    def compare(a,b):
        if a['multiplicity'] != b['multiplicity']:
            return -1 if a['multiplicity'] < b['multiplicity'] else 1
        da,_=dimension(a['dimension'],x)
        db,_=dimension(b['dimension'],x)
        if bool(da < db): return -1
        if bool(da > db): return 1
        require(bool(s.simplify(da-db)==0),'undecided exact dimension comparison')
        return 0
    ordered=sorted(meta,key=cmp_to_key(compare))
    require(all(compare(a,b)<=0 for a,b in zip(ordered,ordered[1:])),
            'model-table order is not monotone')
    return ordered

def model_table(meta,x):
    lines=[r'% Generated from supplementary/model_table.json; do not edit.',
           r'\begin{table}[ht]',r'\centering\small',r'\begin{tabular}{@{}clcrl@{}}',r'\toprule',
           r'$\mu(R)$ & A unitary realization & $\FPdim(\mathcal C)$ & Approx. & Reference \\',r'\midrule']
    for row in ordered_models(meta,x):
        value,tex=dimension(row['dimension'],x)
        approximation=f'{float(s.N(value,30)):.3f}'
        lines.append(f"${row['multiplicity']}$ & {row['name_tex']} & ${tex}$ & ${approximation}$ & {row['reference_tex']} "+r'\\')
    lines += [r'\bottomrule',r'\end{tabular}',
              r'\caption{One unitary realization of each surviving fusion ring, with its',
              r'multiplicity and global Frobenius--Perron dimension',
              r'(rounded to three decimals in the fourth column). Rows are ordered first',
              r'by multiplicity and then by increasing global Frobenius--Perron dimension.',
              r'Here $D_5$ is the dihedral group of order ten, and $\mathrm{PSU}(2)_n$',
              r'denotes the adjoint fusion subcategory of $\mathrm{SU}(2)_n$.',
              r"The subfactors $S'$ and $2D2$ have indices $3+2\sqrt2$ and $3+\sqrt5$, respectively \cite{LMP,MorrisonPenneys2D2}.",
              r'The numbers $\delta_7$ and $\delta_E$ are the largest real roots of',
              r'$x^3-27x^2+162x-243$ and',r'$x^4-45x^3+375x^2-1125x+1125$, respectively.}',
              r'\label{tab:models}',r'\end{table}']
    return '\n'.join(lines)+'\n'

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--write',action='store_true',help='Regenerate numerical TeX after checking all structured data.')
    parser.add_argument('--output',type=Path,default=ROOT/'validation/manuscript_data_check.json')
    args=parser.parse_args()
    counts={int(r['multiplicity']):int(r['rings']) for r in csv.DictReader((ROOT/'census/data/counts.csv').open())}
    summary=load(ROOT/'classification/results/summary.json')
    verification=load(ROOT/'classification/results/verification.json')
    require(verification['all_checks_passed'],'certificate replay has not passed')
    ledger=[json.loads(line) for line in (ROOT/'classification/results/certificates.jsonl').read_text().splitlines()]
    stages=Counter(row['stage'] for row in ledger)
    remaining=summary['census_count']
    require(sum(counts.values())==remaining==len(ledger)==verification['checked_rings'],'census totals differ')
    for row in summary['stages']:
        require(row['excluded']==stages[row['filter']],'stage count differs')
        remaining-=row['excluded']
        require(remaining==row['remaining'],'running total differs')
    require(remaining==summary['model_count']==stages['model'],'model total differs')
    x,u=s.symbols('x u')
    q7=x**3-27*x**2+162*x-243
    qE=x**4-45*x**3+375*x**2-1125*x+1125
    shifted=[s.Poly(q.subs(x,44+u),u) for q in [q7,qE]]
    require(all(all(a>0 for a in q.all_coeffs()) for q in shifted),'root upper bound failed')
    meta=load(ROOT/'model_table.json');model_report=load(ROOT/'independent/results/independent_models.json')
    require(model_report['passed'] and len(meta)==len(model_report['rows'])==15,'model-table count differs')
    calculations=[]
    for spec,row in zip(meta,model_report['rows']):
        require(spec['model']==row['independent_model'],'model-table order differs')
        require(spec['multiplicity']==row['multiplicity'],'model multiplicity differs')
        d,tex=dimension(spec['dimension'],x)
        cp=s.Poly.from_list(row['casimir_polynomial'],x);mp=s.Poly(s.minpoly(d,x),x)
        require(cp.rem(mp).is_zero,'displayed dimension is not a formal codegree: '+row['independent_model'])
        lo,hi=map(s.Rational,row['FP_dimension_isolating_interval'])
        require(bool(d>=lo) and bool(d<=hi),'displayed dimension not the FP root: '+row['independent_model'])
        calculations.append({'model':row['independent_model'],'dimension':str(d),'dimension_tex':tex,'approximation':f'{float(s.N(d,30)):.3f}','verified':True})
    generated={'source/generated_filters.tex':filter_table(summary),'source/models.tex':model_table(meta,x)}
    paper=manuscript_root()
    for name,text in generated.items():
        path=paper/name
        if args.write:path.write_text(text)
        require(path.read_text()==text,'generated numerical table differs: '+name+'; rerun with --write')
    result={'all_checks_passed':True,'multiplicity_rows':len(counts),'census_total':sum(counts.values()),
            'generated_files':list(generated),'filter_table_matches':True,'model_table_order':'multiplicity, then exact global FP dimension',
            'displayed_model_order':[row['model'] for row in ordered_models(meta,x)],
            'displayed_model_dimensions':calculations,
            'shifted_polynomials':[str(q.as_expr()) for q in shifted],
            'scope':'Verified-data generated tables and sharp-bound arithmetic; not proof-assistant certification.'}
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(result,indent=2)+'\n');print(json.dumps(result,indent=2))

if __name__=='__main__':main()


==> anc/supplementary/classification/README.md <==
# Classification software

The authoritative guide is `../README.md`. This directory contains the producer,
replay checker, model fusion-data ledger and exact arithmetic routines. The six filters
and certificate schemas are documented in that guide and implemented in the paper.

From the directory containing `supplementary/` (the package root in the complete
release, or `anc/` in the arXiv source archive):

```sh
python3 supplementary/classification/classify.py --workers 4
python3 supplementary/classification/verify.py --workers 4
```

Use the principal `supplementary/check.py` command for all checks, including the
optimized replay, regressions and separate implementations. `requirements.txt`
provides SymPy; FLINT acceleration is optional. A failed search or a null local
witness is never accepted as an exclusion. Replay validates the stated witness,
not a backend-dependent choice of the first discoverable witness.


==> anc/supplementary/classification/classify.py <==
#!/usr/bin/env python3
"""Generate an exact exclusion certificate for every non-model census ring.

No model comparison is made until all necessary-condition filters finish.
The input census is generated by census/generate.py and checked by census/verify_census.py.
"""
import argparse,json,multiprocessing,sys,time
from collections import Counter
from pathlib import Path
ROOT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT/'software'))
import rapid
from rings import *
from literature import *
from spherical import *

def spherical_task(row):
    return row['id'],sphere_certificate(row['tensor'])

def write_json(path,data):
    path.write_text(json.dumps(data,indent=2)+'\n')

def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--input',type=Path,default=ROOT.parent/'census/data/rings.jsonl')
    ap.add_argument('--output',type=Path,default=ROOT/'results')
    ap.add_argument('--models',type=Path,default=ROOT/'models.json')
    ap.add_argument('--workers',type=int,default=4)
    args=ap.parse_args();args.output.mkdir(parents=True,exist_ok=True)
    rows=[json.loads(l) for l in args.input.open()];remaining=list(rows);certificates={};stages=[]
    begin=time.monotonic()
    def apply(label,test):
        nonlocal remaining
        start=time.monotonic();keep=[];excluded=0
        for row in remaining:
            c=test(row['tensor'])
            if c is None:keep.append(row)
            else:certificates[row['id']]={'stage':label,'certificate':c};excluded+=1
        remaining=keep
        stages.append({'filter':label,'excluded':excluded,'remaining':len(remaining),'seconds':round(time.monotonic()-start,6)})
        print(stages[-1],flush=True)
    apply('rank_two',rank_two)
    apply('formal_codegree_dnumber',rapid.dnumber)
    apply('published_rank_four_families',small_families)
    apply('quadratic_root_length',root_length_certificate)
    start=time.monotonic();left=[];counts=Counter()
    source={row['id']:row for row in remaining}
    with multiprocessing.Pool(max(1,args.workers)) as pool:
        for index,c in pool.imap_unordered(spherical_task,remaining):
            if c is None:left.append(source[index])
            else:
                stage='spherical_arithmetic' if c['pseudo'] is None else 'central_induction'
                certificates[index]={'stage':stage,'certificate':c};counts[stage]+=1
    remaining=sorted(left,key=lambda x:x['id'])
    total=len(source)
    for stage in ['spherical_arithmetic','central_induction']:
        total-=counts[stage]
        stages.append({'filter':stage,'excluded':counts[stage],'remaining':total})
        print(stages[-1],flush=True)
    spherical_seconds=round(time.monotonic()-start,6)
    models=json.loads(args.models.read_text());model_keys={canonical(x['matrices']):x['model'] for x in models}
    require(len(model_keys)==len(models),'duplicate models')
    survivors=[]
    for row in remaining:
        model=model_keys.get(canonical(row['tensor']))
        require(model is not None,'unresolved fusion ring '+str(row['id']))
        certificates[row['id']]={'stage':'model','certificate':{'kind':'model','model':model}}
        survivors.append({'id':row['id'],'tag':row['tag'],'parameters':row['parameters'],'model':model})
    require(len(survivors)==len(models),'missing advertised model')
    with (args.output/'certificates.jsonl').open('w') as out:
        for row in rows:
            record={'id':row['id'],'tag':row['tag'],'parameters':row['parameters'],**certificates[row['id']]}
            out.write(json.dumps(record,separators=(',',':'))+'\n')
    summary={'arithmetic_backend':rapid.BACKEND,'census_count':len(rows),'stages':stages,'model_count':len(survivors),'elapsed_seconds':round(time.monotonic()-begin,6),'workers':args.workers,'spherical_pipeline_seconds':spherical_seconds,'schema_version':2}
    write_json(args.output/'summary.json',summary);write_json(args.output/'survivors.json',survivors)
    print('COMPLETE',summary['elapsed_seconds'],'seconds;',len(survivors),'models',flush=True)

if __name__=='__main__':main()


==> anc/supplementary/classification/models.json <==
[
  {
    "model": "Vec_C2xC2",
    "label": "F_{1,1}",
    "references": [
      "LPR, Section 3.4"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ]
      ]
    ],
    "table_row": 1,
    "display_name": "Vec(C2 x C2)"
  },
  {
    "model": "Fib_times_Vec_C2",
    "label": "F_{1,2}",
    "references": [
      "LPR, Section 3.4"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          1
        ],
        [
          0,
          1,
          1,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          0
        ],
        [
          1,
          0,
          0,
          1
        ]
      ]
    ],
    "table_row": 2,
    "display_name": "Fib tensor Vec(C2)"
  },
  {
    "model": "Rep_D10",
    "label": "F_{1,3}",
    "references": [
      "LPR, Section 3.4"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          1,
          1,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          0
        ]
      ]
    ],
    "table_row": 3,
    "display_name": "Rep(D10), group order 10"
  },
  {
    "model": "PSU2_6",
    "label": "F_{1,4}",
    "references": [
      "EIP, Theorem 3.1"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1
        ]
      ]
    ],
    "table_row": 4,
    "display_name": "Ad(SU(2)_6)"
  },
  {
    "model": "Fib_times_Fib",
    "label": "F_{1,5}",
    "references": [
      "LPR, Section 3.4"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          1
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          0,
          1
        ],
        [
          1,
          1,
          1,
          1
        ]
      ]
    ],
    "table_row": 5,
    "display_name": "Fib tensor Fib"
  },
  {
    "model": "PSU2_7",
    "label": "F_{1,6}",
    "references": [
      "LPR, Section 3.4"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          1,
          0
        ],
        [
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1
        ]
      ]
    ],
    "table_row": 6,
    "display_name": "Ad(SU(2)_7)"
  },
  {
    "model": "Vec_C4",
    "label": "F_{1,7}",
    "references": [
      "LPR, Section 3.4"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ]
      ]
    ],
    "table_row": 7,
    "display_name": "Vec(C4)"
  },
  {
    "model": "Tambara_Yamagami_C3",
    "label": "F_{1,8}",
    "references": [
      "Tambara-Yamagami (1998)"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ]
      ]
    ],
    "table_row": 8,
    "display_name": "Tambara-Yamagami category on C3"
  },
  {
    "model": "pseudo_PSU2_6",
    "label": "F_{1,10}",
    "references": [
      "Liu-Morrison-Penneys, Theorem 1"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          1,
          1
        ],
        [
          1,
          0,
          1,
          1
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          1,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1
        ]
      ]
    ],
    "table_row": 9,
    "display_name": "Principal even part of the S-prime subfactor"
  },
  {
    "model": "even_part_2D2",
    "label": "F_{2,2}",
    "references": [
      "EIP, Theorem 3.1"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          2,
          2
        ],
        [
          0,
          1,
          2,
          2
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          2,
          2
        ],
        [
          1,
          0,
          2,
          2
        ]
      ]
    ],
    "table_row": 10,
    "display_name": "Principal even part of the 2D2 subfactor"
  },
  {
    "model": "Haagerup_H1",
    "label": "F_{2,15}",
    "references": [
      "Grossman-Snyder, Section 2.20 and Table 2"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          1
        ],
        [
          0,
          1,
          1,
          1
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          1,
          1
        ],
        [
          0,
          1,
          1,
          2
        ],
        [
          1,
          1,
          2,
          2
        ]
      ]
    ],
    "table_row": 11,
    "display_name": "Haagerup category H1"
  },
  {
    "model": "Rep_A4",
    "label": "F_{2,17}",
    "references": [
      "Larson, Theorem 1.1"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          2,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ]
      ]
    ],
    "table_row": 12,
    "display_name": "Rep(A4)"
  },
  {
    "model": "Ad_E8",
    "label": "F_{3,19}",
    "references": [
      "Izumi (1994); Evans-Jones, Section 3.3"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          1
        ],
        [
          0,
          0,
          1,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          1,
          1
        ],
        [
          1,
          1,
          3,
          2
        ],
        [
          0,
          1,
          2,
          1
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          2,
          1
        ],
        [
          1,
          0,
          1,
          1
        ]
      ]
    ],
    "table_row": 13,
    "display_name": "Ad(E8)"
  },
  {
    "model": "near_group_C3_parameter3",
    "label": "F_{3,24}",
    "references": [
      "Izumi, Example 9.4"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          3,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ]
      ]
    ],
    "table_row": 14,
    "display_name": "Izumi-Xu near-group category (C3,3)"
  },
  {
    "model": "near_group_C3_parameter6",
    "label": "F_{6,81}",
    "references": [
      "Izumi, Theorem 10.19"
    ],
    "matrices": [
      [
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          0,
          0,
          1
        ]
      ],
      [
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          6,
          1,
          1
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          1,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          1,
          0
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          0,
          0,
          0,
          1
        ],
        [
          1,
          0,
          0,
          0
        ]
      ],
      [
        [
          0,
          0,
          0,
          1
        ],
        [
          0,
          1,
          0,
          0
        ],
        [
          1,
          0,
          0,
          0
        ],
        [
          0,
          0,
          1,
          0
        ]
      ]
    ],
    "table_row": 15,
    "display_name": "Near-group category (C3,6)"
  }
]


==> anc/supplementary/classification/requirements.txt <==
sympy>=1.13,<1.15


==> anc/supplementary/classification/results/summary.json <==
{
  "arithmetic_backend": "sympy",
  "census_count": 8977,
  "stages": [
    {
      "filter": "rank_two",
      "excluded": 1676,
      "remaining": 7301,
      "seconds": 0.024314
    },
    {
      "filter": "formal_codegree_dnumber",
      "excluded": 6541,
      "remaining": 760,
      "seconds": 20.740007
    },
    {
      "filter": "published_rank_four_families",
      "excluded": 475,
      "remaining": 285,
      "seconds": 0.029979
    },
    {
      "filter": "quadratic_root_length",
      "excluded": 10,
      "remaining": 275,
      "seconds": 0.012175
    },
    {
      "filter": "spherical_arithmetic",
      "excluded": 210,
      "remaining": 65
    },
    {
      "filter": "central_induction",
      "excluded": 50,
      "remaining": 15
    }
  ],
  "model_count": 15,
  "elapsed_seconds": 24.544068,
  "workers": 4,
  "spherical_pipeline_seconds": 3.539801,
  "schema_version": 2
}


==> anc/supplementary/classification/results/survivors.json <==
[
  {
    "id": 0,
    "tag": "N",
    "parameters": [
      0,
      0,
      0,
      1,
      0,
      0
    ],
    "model": "Vec_C4"
  },
  {
    "id": 1,
    "tag": "N",
    "parameters": [
      0,
      0,
      0,
      1,
      1,
      1
    ],
    "model": "pseudo_PSU2_6"
  },
  {
    "id": 22,
    "tag": "N",
    "parameters": [
      0,
      1,
      0,
      0,
      0,
      1
    ],
    "model": "Tambara_Yamagami_C3"
  },
  {
    "id": 25,
    "tag": "N",
    "parameters": [
      2,
      1,
      0,
      0,
      0,
      1
    ],
    "model": "Rep_A4"
  },
  {
    "id": 27,
    "tag": "N",
    "parameters": [
      3,
      1,
      0,
      0,
      0,
      1
    ],
    "model": "near_group_C3_parameter3"
  },
  {
    "id": 33,
    "tag": "N",
    "parameters": [
      6,
      1,
      0,
      0,
      0,
      1
    ],
    "model": "near_group_C3_parameter6"
  },
  {
    "id": 94,
    "tag": "S",
    "parameters": [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      0,
      0,
      0
    ],
    "model": "Vec_C2xC2"
  },
  {
    "id": 95,
    "tag": "S",
    "parameters": [
      0,
      0,
      0,
      0,
      1,
      0,
      0,
      1,
      0,
      1
    ],
    "model": "Fib_times_Vec_C2"
  },
  {
    "id": 137,
    "tag": "S",
    "parameters": [
      0,
      0,
      0,
      0,
      1,
      0,
      1,
      1,
      1,
      1
    ],
    "model": "PSU2_6"
  },
  {
    "id": 178,
    "tag": "S",
    "parameters": [
      0,
      0,
      0,
      0,
      1,
      0,
      2,
      2,
      2,
      2
    ],
    "model": "even_part_2D2"
  },
  {
    "id": 578,
    "tag": "S",
    "parameters": [
      0,
      0,
      0,
      1,
      0,
      1,
      0,
      1,
      1,
      0
    ],
    "model": "Rep_D10"
  },
  {
    "id": 1436,
    "tag": "S",
    "parameters": [
      0,
      0,
      1,
      1,
      1,
      0,
      1,
      1,
      1,
      1
    ],
    "model": "PSU2_7"
  },
  {
    "id": 1437,
    "tag": "S",
    "parameters": [
      0,
      0,
      1,
      1,
      1,
      1,
      1,
      1,
      2,
      2
    ],
    "model": "Haagerup_H1"
  },
  {
    "id": 1925,
    "tag": "S",
    "parameters": [
      1,
      0,
      0,
      0,
      1,
      1,
      1,
      0,
      1,
      1
    ],
    "model": "Fib_times_Fib"
  },
  {
    "id": 1926,
    "tag": "S",
    "parameters": [
      1,
      0,
      0,
      0,
      1,
      1,
      1,
      1,
      2,
      3
    ],
    "model": "Ad_E8"
  }
]


==> anc/supplementary/classification/results/verification.json <==
{
  "optimized_python": false,
  "arithmetic_backend": "python-flint",
  "survivor_ledger_checked": true,
  "checked_rings": 8977,
  "verified_models": 15,
  "verified_filters": {
    "formal_codegree_dnumber": 6541,
    "spherical_arithmetic": 210,
    "published_rank_four_families": 475,
    "model": 15,
    "central_induction": 50,
    "rank_two": 1676,
    "quadratic_root_length": 10
  },
  "seconds": 8.184384,
  "all_checks_passed": true
}


==> anc/supplementary/classification/results/verification_optimized.json <==
{
  "optimized_python": true,
  "arithmetic_backend": "python-flint",
  "survivor_ledger_checked": true,
  "checked_rings": 8977,
  "verified_models": 15,
  "verified_filters": {
    "formal_codegree_dnumber": 6541,
    "spherical_arithmetic": 210,
    "published_rank_four_families": 475,
    "model": 15,
    "central_induction": 50,
    "rank_two": 1676,
    "quadratic_root_length": 10
  },
  "seconds": 5.882752,
  "all_checks_passed": true
}


==> anc/supplementary/classification/software/exact.py <==
"""Exact arithmetic. No floating-point value assigns a classification status."""
from functools import lru_cache
import sympy as s

t,z=s.symbols('t z')
class VerificationError(RuntimeError): pass

def require(test,message='certificate condition failed'):
    if not test: raise VerificationError(message)

def pc(p): return [str(v) for v in s.Poly(p,t).all_coeffs()]
def poly(c): return s.Poly.from_list([s.Rational(v) for v in c],t,domain=s.QQ)
def ec(a): return [str(s.Rational(v)) for v in a.to_list()]
def key(a): return tuple(s.Rational(v) for v in a.to_list())
def field(p): return s.QQ.alg_field_from_poly(p,alias='a')
def vector(a,d):
    c=list(key(a));return s.Matrix(list(reversed([s.S.Zero]*(d-len(c))+c)))
def evaluate(co,a,K):
    v=K.zero
    for c in co:v=v*a+K(s.Rational(c))
    return v

class Embedding:
    """Sign evaluation by rational interval refinement at a real root."""
    def __init__(self,p,interval):
        self.p=p;self.lo,self.hi=map(s.Rational,interval);self.cache={}
        require(self.lo==self.hi or p.count_roots(self.lo,self.hi)==1,'invalid isolating interval')
    def sign(self,a):
        if not a:return 0
        co=key(a)
        if co in self.cache:return self.cache[co]
        for _ in range(256):
            l=h=s.S.Zero
            for c in co:
                v=(l*self.lo,l*self.hi,h*self.lo,h*self.hi)
                l,h=min(v)+c,max(v)+c
            if l>0 or h<0:
                ans=1 if l>0 else -1;self.cache[co]=ans;return ans
            require(self.lo!=self.hi,'zero evaluation of nonzero field element')
            self.lo,self.hi=self.p.refine_root(self.lo,self.hi,steps=6)
        raise VerificationError('root-refinement safety limit')

def embeddings(p):
    return [Embedding(p,a) for a,m in p.intervals(eps=s.Rational(1,10**8))]

@lru_cache(maxsize=None)
def factors(co):return tuple(poly(co).factor_list()[1])
def norm_failure(p,required):
    d,n=p.degree(),abs(int(p.TC()));require(n>0,'zero norm')
    v=s.factorint(n)
    for q,m in required:
        for r,w in s.factorint(abs(int(q.TC()))).items():
            if int(v.get(r,0))*q.degree()<int(w)*d:
                return {'kind':'norm','polynomial':pc(q),'prime':int(r)}
    return None

def check_norm(p,required,c):
    q=poly(c['polynomial']);r=c['prime']
    require(any(q==g for g,m in required),'unrelated norm factor');require(s.isprime(r),'nonprime witness')
    def val(n):
        n=abs(int(n));v=0;require(n>0,'zero norm')
        while n%r==0:n//=r;v+=1
        return v
    require(val(p.TC())*q.degree()<val(q.TC())*p.degree(),'norm condition not violated')

def discover_roots(p,K):
    """Discovery only; checking multiplies all the proposed linear factors."""
    _,fac=s.Poly.from_list(p.all_coeffs(),z,domain=K).rep.factor_list()
    if any(g.degree()!=1 for g,m in fac):return None
    out=[]
    for g,m in fac:
        a,b=g.to_list();out.extend([-b/a]*m)
    return sorted(out,key=key)

def check_roots(p,K,roots):
    co=[K.one]
    for a in roots:
        out=[K.zero]*(len(co)+1)
        for i,v in enumerate(co):out[i]+=v;out[i+1]-=v*a
        co=out
    require(co==[K(s.Rational(a)) for a in p.all_coeffs()],'wrong or incomplete roots')


def modular_power(base, exponent, modulus):
    """Polynomial modular exponentiation over the prime field of modulus."""
    result=s.Poly(1,t,domain=modulus.domain)
    base=base.rem(modulus)
    while exponent:
        if exponent & 1:result=(result*base).rem(modulus)
        base=(base*base).rem(modulus);exponent >>= 1
    return result

def irreducible_mod_prime(g,p):
    """Exact finite-field criterion; no factorization oracle in replay."""
    g=s.Poly(g,t,modulus=p).monic();n=g.degree()
    if n<1:return False
    X=s.Poly(t,t,modulus=p);h=X.rem(g)
    for j in range(1,n+1):
        h=modular_power(h,p,g)
        if j<=n//2 and s.gcd(h-X,g).degree()>0:return False
    return (h-X).rem(g).is_zero

def field_noncontainment(f,P,prime_limit=1000):
    """Find a residue-field witness, never interpreting a failure as exclusion.

    A simple root of f mod p yields K -> Q_p. If P split over K its
    integral roots would all reduce to F_p. A nonlinear irreducible
    factor of P mod p contradicts this. See the manuscript's residue lemma.
    """
    for p in s.primerange(2,prime_limit):
        places=[r for r in range(p) if int(f.eval(r))%p==0 and int(f.diff().eval(r))%p!=0]
        if not places:continue
        for g,m in s.Poly(P,t,modulus=p).factor_list()[1]:
            if g.degree()>1:
                c={'kind':'codegree_field','prime':int(p),'generator_root':places[0],
                   'irreducible_factor':pc(g.monic())}
                check_field_noncontainment(f,P,c)
                return c
    raise VerificationError('Nonsplitting has no verified residue witness within the search limit; unresolved, not excluded')

def check_field_noncontainment(f,P,c):
    p=c['prime'];r=c['generator_root']
    require(type(p) is int and s.isprime(p),'nonprime field witness')
    require(type(r) is int and 0<=r<p,'invalid residue root')
    require(int(f.eval(r))%p==0 and int(f.diff().eval(r))%p!=0,
            'field generator has no claimed simple residue root')
    g0=poly(c['irreducible_factor'])
    require(all(v.q==1 for v in g0.all_coeffs()),'nonintegral residue factor')
    g=s.Poly(g0,t,modulus=p)
    require(g.degree()>1 and g.LC()==1,'nonlinear monic residue factor required')
    require(s.Poly(P,t,modulus=p).rem(g).is_zero,'unrelated residue factor')
    require(irreducible_mod_prime(g,p),'reducible residue witness')


==> anc/supplementary/classification/software/induction.py <==
"""Bounded central-induction certificates with polynomial object inequalities.

Each candidate vector is one row M[a,i]=[F(Z_a):X_i], indexed by i.
The low part L consists of center-indexed rows and its Gram matrix is L.T*L.
Certificate schema keys ``columns`` and ``column_counts`` are retained stable
identifiers: their values are respectively low rows and candidate-row counts.
``polynomial_row`` denotes an inequality for the simple object i; its name is
also retained as a schema identifier.
"""
import itertools,math
import sympy as s
from exact import *
from rings import *

def root_length_certificate(R):
    c=root_family(R)
    if c is None:return None
    n=c['n'];fac=s.factorint(9*n*n+4)
    d=math.prod(int(p) for p,v in fac.items() if v%2)
    w=math.prod(int(p)**(int(v)//2) for p,v in fac.items())
    terms=4*n*n+2;lower=s.Rational(n*w,2)*s.totient(2*d)
    if lower>terms or n==2:
        c.update({'squarefree':d,'square_factor':w,'terms':terms,
                  'Larson_lower_bound':str(lower),'boundary':n==2})
        return c
    return None

def check_root_length(R,c):
    require(isinstance(c,dict) and c.get('kind')=='root_length','wrong quadratic certificate type')
    p=c['basis'];n=c['n']
    require(p in [list(q) for q in PERMS] and type(n) is int and n>=2,
            'quadratic root-length hypotheses fail')
    expected=sd_tensor((n-1,n-1,n,n,n,n,n,n,n+1,n+1))
    require(permute(R,p)==expected,'quadratic root-length hypotheses fail')
    d=c['squarefree'];w=c['square_factor']
    require(type(d) is int and d>1 and type(w) is int and w>0
            and w*w*d==9*n*n+4 and all(e==1 for e in s.factorint(d).values()),
            'invalid squarefree decomposition')
    terms=4*n*n+2;lower=s.Rational(n*w,2)*s.totient(2*d)
    require(c['terms']==terms and c['Larson_lower_bound']==str(lower)
            and c['boundary']==(n==2),'incorrect quadratic arithmetic')
    require(n==2 or lower>terms,'quadratic root-length hypotheses fail')

def induction_rows(ds,beta,K,B):
    """Enumerate all (1,v1,v2,v3) of prescribed dimension in the Gram bounds."""
    degree=K.mod.degree()
    A=s.Matrix.hstack(*(vector(d,degree) for d in ds[1:]))
    b=vector(beta-K.one,degree)
    rr,piv=A.row_join(b).rref()
    if 3 in piv:return []
    free=[j for j in range(3) if j not in piv]
    bounds=[min(int(B[0,i]),math.isqrt(int(B[i,i]))) for i in range(1,4)]
    out=[]
    for chosen in itertools.product(*(range(bounds[j]+1) for j in free)):
        v=[s.S.Zero]*3
        for j,a in zip(free,chosen):v[j]=s.Integer(a)
        for row,j in enumerate(piv):v[j]=rr[row,3]-sum(rr[row,k]*v[k] for k in free)
        if all(a.q==1 and 0<=a<=bounds[j] for j,a in enumerate(v)):
            out.append((1,)+tuple(map(int,v)))
    return sorted(out)

def low_matrices(row_sets,B,roots):
    """Canonical low parts under permutations of equal-formal-codegree rows."""
    unit=(1,0,0,0);target=tuple(int(B[0,i])-unit[i] for i in range(4))
    last=set(row_sets[2]);out=[]
    for a,b in itertools.product(row_sets[0],row_sets[1]):
        c=tuple(target[i]-a[i]-b[i] for i in range(4))
        if c not in last:continue
        v=(a,b,c)
        if any(roots[i]==roots[j] and v[i]>v[j] for i in range(3) for j in range(i+1,3)):continue
        out.append((unit,)+v)
    return out

def low_data(rows,B,ds,K):
    """For center-indexed rows, compute Q=B-L.T*L and W=L.T*L*d."""
    L=s.Matrix(rows);G=L.T*L;Q=B-G
    W=[sum((K(int(G[i,j]))*ds[j] for j in range(4)),K.zero) for i in range(4)]
    return Q,W

def row_gap(i,W,ds,D,K,du):
    return K(3)*W[i]-D*ds[i] if du[i]!=i else K(9)*W[i]-D*(K(3)*ds[i]+K(2))

def low_failure(cols,B,ds,D,K,emb,du):
    Q,W=low_data(cols,B,ds,K)
    for i in range(1,4):
        gap=row_gap(i,W,ds,D,K,du)
        if emb.sign(gap)>0:
            return {'kind':'polynomial_row','object':i,'nonselfdual':du[i]!=i,'gap':ec(gap)}
    for g in range(1,4):
        if du[g]!=g or ds[g]!=K.one or Q[g,g]!=2:continue
        if emb.sign(W[g])<=0 or D/K(2)-W[g]!=K.one:continue
        for i in range(1,4):
            if i==g:continue
            gap=K(2)*W[i]+D*K(int(Q[g,i]))-D*(ds[i]+K.one)
            if emb.sign(gap)>0:
                return {'kind':'involution_moment','involution':g,'object':i,'gap':ec(gap)}
    return None

def check_low_witness(cols,B,ds,D,K,emb,du,c):
    """Validate the proposed witness, without rediscovering the first failure."""
    require(isinstance(c,dict),'low obstruction not verified: null or malformed witness')
    kind=c.get('kind');i=c.get('object')
    require(type(i) is int and 1<=i<4,'invalid row object')
    Q,W=low_data(cols,B,ds,K)
    if kind=='polynomial_row':
        require(c['nonselfdual']==(du[i]!=i),'incorrect duality claim')
        gap=row_gap(i,W,ds,D,K,du)
    elif kind=='involution_moment':
        g=c.get('involution')
        require(type(g) is int and 1<=g<4 and g!=i,'invalid involution object')
        require(du[g]==g and ds[g]==K.one and Q[g,g]==2
                and emb.sign(W[g])>0 and D/K(2)-W[g]==K.one,
                'involution hypotheses not met')
        gap=K(2)*W[i]+D*K(int(Q[g,i]))-D*(ds[i]+K.one)
    else:raise VerificationError('unknown low obstruction')
    require(c.get('gap')==ec(gap) and emb.sign(gap)>0,'low obstruction not verified: false strict gap')

def pseudo_certificate(R,a=None):
    if a is None:a=Characters(R)
    f,K,ds,D,pD,emb=a.fp()
    roots=a.codegree_roots(f)
    require(roots is not None,'unresolved codegree splitting; no induction exclusion')
    rest=list(roots);require(D in rest,'FP codegree absent');rest.remove(D)
    cs=[induction_rows(ds,D/r,K,a.C) for r in rest]
    lows=low_matrices(cs,a.C,rest) if all(cs) else []
    failures=[]
    for cols in lows:
        why=low_failure(cols,a.C,ds,D,K,emb,a.du)
        if why is None:return None
        failures.append({'columns':[list(c) for c in cols],'obstruction':why})
    return {'kind':'induction','generator':a.k,'fp_factor':pc(f),
            'roots':[ec(r) for r in roots],
            'column_counts':[len(v) for v in cs],
            'low_count':len(lows),'failures':failures}

def check_pseudo(R,c,a=None):
    require(isinstance(c,dict) and c.get('kind')=='induction','missing or unknown pseudo-unitary proof')
    if a is None:a=Characters(R,c['generator'])
    require(a.k==c['generator'],'inconsistent separating element')
    f,K,ds,D,pD,emb=a.fp()
    require(pc(f)==c['fp_factor'],'wrong FP factor')
    require(all(len(r)<=f.degree() for r in c['roots']),'unreduced root vector')
    roots=[K([s.Rational(v) for v in r]) for r in c['roots']]
    check_roots(a.cp,K,roots)
    rest=list(roots);require(D in rest,'missing FP codegree');rest.remove(D)
    cs=[induction_rows(ds,D/r,K,a.C) for r in rest]
    lows=low_matrices(cs,a.C,rest) if all(cs) else []
    require([len(v) for v in cs]==c['column_counts'] and len(lows)==c['low_count'],'incomplete low enumeration')
    require(len(c['failures'])==len(lows),'missing low-matrix branches')
    for cols,branch in zip(lows,c['failures']):
        require([list(v) for v in cols]==branch['columns'],'wrong low rows')
        check_low_witness(cols,a.C,ds,D,K,emb,a.du,branch['obstruction'])


==> anc/supplementary/classification/software/literature.py <==
"""Full fusion-data hypothesis checks for three published classifications."""
from rings import *

def rank_two(R):
    for i in range(1,4):
        a=R[i][i][i]
        if a>=2 and R[i][i]==[int(j==0)+a*int(j==i) for j in range(4)]:
            return {'kind':'rank_two','object':i,'parameter':a}
    return None

def small_families(R):
    for p in PERMS:
        A=permute(R,p)
        if dual(A)==[0,1,2,3]:
            a,b=A[2][2][2],A[2][2][3]
            if (a,b) not in ((0,0),(0,1),(1,0),(1,1),(2,2)) and A==sd_tensor((0,0,0,0,1,0,a,b,a,b)):
                return {'kind':'EIP','basis':list(p),'a':a,'b':b}
        if dual(A)==[0,1,3,2]:
            m=A[2][2][2]
            if m>=3 and A==ns_tensor((0,0,0,1,m,m)):
                return {'kind':'Larson_transitive','basis':list(p),'parameter':m}
            m=A[1][1][1]
            if m not in (0,2,3,6) and A==ns_tensor((m,1,0,0,0,1)):
                return {'kind':'Larson_near_group','basis':list(p),'parameter':m}
    return None

def check_rank_two(R,c):
    i=c.get('object');a=c.get('parameter')
    require(c.get('kind')=='rank_two' and type(i) is int and 1<=i<4
            and type(a) is int and a>=2,'rank-two theorem hypotheses not met')
    require(R[i][i]==[int(j==0)+a*int(j==i) for j in range(4)],
            'rank-two theorem hypotheses not met')

def check_small_families(R,c):
    p=c.get('basis')
    require(p in [list(q) for q in PERMS],'published family basis is invalid')
    A=permute(R,p);kind=c.get('kind')
    if kind=='EIP':
        a,b=c['a'],c['b']
        require((a,b) not in ((0,0),(0,1),(1,0),(1,1),(2,2))
                and A==sd_tensor((0,0,0,0,1,0,a,b,a,b)),
                'published family theorem hypotheses not met')
    elif kind=='Larson_transitive':
        m=c['parameter']
        require(m>=3 and A==ns_tensor((0,0,0,1,m,m)),
                'published family theorem hypotheses not met')
    elif kind=='Larson_near_group':
        m=c['parameter']
        require(m not in (0,2,3,6) and A==ns_tensor((m,1,0,0,0,1)),
                'published family theorem hypotheses not met')
    else:raise VerificationError('unknown published family')


==> anc/supplementary/classification/software/rapid.py <==
"""Optional FLINT acceleration with an exact SymPy fallback.

Missing FLINT never prevents regeneration or verification.

All coefficients are arbitrary-precision integers. FLINT factors over Z;
no floating-point approximation or census label enters a decision.
The reference SymPy implementation remains in rings.dnumber/check_dnumber.
"""
try:
    from flint import fmpz_mat, fmpz_poly
except ImportError:
    fmpz_mat = fmpz_poly = None

BACKEND = 'python-flint' if fmpz_mat is not None else 'sympy'



def casimir_polynomial(R):
    if fmpz_mat is None:
        from rings import codegree_poly
        return codegree_poly(R)
    matrices = [fmpz_mat(N) for N in R]
    # Fusion reciprocity gives N_(i*) = N_i^T, for either duality type.
    C = sum((N*N.transpose() for N in matrices), fmpz_mat(4, 4))
    return C.charpoly()


def dnumber(R):
    if fmpz_mat is None:
        from rings import dnumber as reference_dnumber
        return reference_dnumber(R)
    # FLINT's factor discovery order can vary between runs. Canonicalize
    # it so the exact certificate agrees with the SymPy reference.
    ordered = sorted(casimir_polynomial(R).factor()[1],
                     key=lambda item: (item[0].degree(),
                         tuple(int(item[0][k]) for k in range(item[0].degree(), -1, -1))))
    for q, exponent in ordered:
        degree, norm = q.degree(), abs(int(q[0]))
        if norm == 0:
            raise ValueError('zero formal codegree')
        for j in range(1, degree+1):
            if pow(int(q[degree-j]), degree, norm**j):
                return {'kind':'dnumber', 'factor':[str(q[k]) for k in range(degree,-1,-1)], 'j':j}
    return None


def check_dnumber(R, certificate):
    if fmpz_mat is None:
        from rings import check_dnumber as reference_check
        return reference_check(R, certificate)
    # Regenerate the exact characteristic polynomial and its irreducible
    # factorization. In particular, do not trust a proposed factor's degree.
    q = fmpz_poly([int(a) for a in certificate['factor'][::-1]])
    if not any(q == g for g,e in casimir_polynomial(R).factor()[1]):
        raise ValueError('unrelated d-number irreducible factor')
    j, degree, norm = certificate['j'], q.degree(), abs(int(q[0]))
    if not isinstance(j,int) or not 1<=j<=degree or norm==0:
        raise ValueError('invalid d-number coefficient index or norm')
    if pow(int(q[degree-j]), degree, norm**j)==0:
        raise ValueError('d-number divisibility holds')



==> anc/supplementary/classification/software/rings.py <==
"""Based rings and character fields. No catalogue-index exclusion rules."""
import itertools,hashlib,json,math
import sympy as s
from exact import *

PERMS=tuple((0,)+p for p in itertools.permutations((1,2,3)))
def flat(R):return tuple(v for M in R for row in M for v in row)
def permute(R,p):return [[[R[p[i]][p[j]][p[k]] for k in range(4)] for j in range(4)] for i in range(4)]
def canonical(R):return min(flat(permute(R,p)) for p in PERMS)
def fingerprint(R):return hashlib.sha256(json.dumps(R,separators=(',',':')).encode()).hexdigest()
def dual(R):return [next(j for j in range(4) if R[i][j][0]) for i in range(4)]
def multiplicity(R):return max(flat(R))
def matrices(R):return list(map(s.Matrix,R))
def casimir(R):
    N=matrices(R);d=dual(R);return sum((N[i]*N[d[i]] for i in range(4)),s.zeros(4))
def casimir_determinant(R):
    """Exact fraction-free determinant of sum_i N_i N_i^T, over Python integers."""
    C=[[sum(R[i][j][l]*R[i][k][l] for i in range(4) for l in range(4))
        for k in range(4)] for j in range(4)]
    # N_0 is the identity, so this Gram sum is positive definite and every
    # Bareiss pivot is nonzero. The exact divisions are checked explicitly.
    previous=1
    for k in range(3):
        pivot=C[k][k];require(pivot>0,'nonpositive Casimir pivot')
        for i in range(k+1,4):
            for j in range(k+1,4):
                q=C[i][j]*pivot-C[i][k]*C[k][j]
                require(q%previous==0,'nonintegral Bareiss division')
                C[i][j]=q//previous
        previous=pivot
    return C[3][3]

def codegree_poly(R):return casimir(R).charpoly(t).as_poly()
def codegree_factors(R):return factors(tuple(pc(codegree_poly(R))))

def validate(R,nonnegative=True):
    require(len(R)==4 and all(len(M)==4 and all(len(row)==4 for row in M) for M in R),'not rank four')
    require(all(type(v) is int and (v>=0 or not nonnegative) for v in flat(R)),'invalid coefficient')
    d=dual(R);require(all(d[d[i]]==i for i in range(4)),'invalid involution')
    for i,j in itertools.product(range(4),repeat=2):
        require(R[0][i][j]==(i==j) and R[i][0][j]==(i==j),'unit failure')
        require(R[i][j][0]==(d[i]==j),'unit coefficient failure')
    for i,j,k in itertools.product(range(4),repeat=3):
        require(R[i][j][k]==R[j][i][k]==R[d[i]][k][j]==R[k][d[j]][i],'reciprocity failure')
    for i,j,k,l in itertools.product(range(4),repeat=4):
        require(sum(R[i][j][a]*R[a][k][l] for a in range(4))==sum(R[j][k][a]*R[i][a][l] for a in range(4)),'associativity failure')

def dnumber(R):
    # Use the same canonical order as the optional FLINT backend. A ring
    # can fail on several factors; their discovery order is not stable.
    ordered=sorted(codegree_factors(R),
                   key=lambda item:(item[0].degree(),tuple(map(int,item[0].all_coeffs()))))
    for p,m in ordered:
        co=list(map(int,p.all_coeffs()));d=p.degree();n=abs(co[-1])
        for j,a in enumerate(co[1:],1):
            if a**d%n**j:return {'kind':'dnumber','factor':pc(p),'j':j}
    return None

def check_dnumber(R,c):
    p=poly(c['factor']);j=c['j'];require(any(p==q for q,m in codegree_factors(R)),'unrelated d-number factor')
    require(1<=j<=p.degree(),'coefficient index');co=p.all_coeffs()
    require(int(co[j])**p.degree()%abs(int(co[-1]))**j!=0,'d-number divisibility holds')

def sd_tuple(R):
    return (R[1][1][1],R[1][1][2],R[1][1][3],R[1][2][2],R[1][2][3],R[1][3][3],R[2][2][2],R[2][2][3],R[2][3][3],R[3][3][3])
def sd_tensor(p):
    a,b,c,d,e,f,g,h,i,j=p
    return [[[int(v==w) for w in range(4)] for v in range(4)],[[0,1,0,0],[1,a,b,c],[0,b,d,e],[0,c,e,f]],[[0,0,1,0],[0,b,d,e],[1,d,g,h],[0,e,h,i]],[[0,0,0,1],[0,c,e,f],[0,e,h,i],[1,f,i,j]]]
def ns_tensor(p):
    a,b,c,d,e,f=p
    x=[[0,1,0,0],[1,a,b,b],[0,b,c,d],[0,b,d,c]]
    y=[[0,0,1,0],[0,b,c,d],[0,d,e,f],[1,c,e,e]]
    return [[[int(v==w) for w in range(4)] for v in range(4)],x,y,list(map(list,zip(*y)))]
def ns_tuple(R):return (R[1][1][1],R[1][1][2],R[1][2][2],R[1][2][3],R[2][2][2],R[2][2][3])

def root_family(R):
    if dual(R)!=[0,1,2,3]:return None
    for p in PERMS:
        A=permute(R,p);n=A[1][1][3]
        if n>=2 and A==sd_tensor((n-1,n-1,n,n,n,n,n,n,n+1,n+1)):
            return {'kind':'root_length','basis':list(p),'n':n}
    return None

class Characters:
    """Q[R] presented by 1+b1+k*b2+k^2*b3.

    Six pairs of distinct characters give six nonzero polynomials in k,
    each of degree at most two: at most twelve values are bad. Thus the
    thirteen trials suffice. All per-ring arithmetic is cached here.
    """
    def __init__(self,R,k=None):
        self.R=R;self.N=matrices(R);self.du=dual(R);self.C=casimir(R)
        for a in ([k] if k is not None else range(1,14)):
            H=self.N[0]+self.N[1]+a*self.N[2]+a*a*self.N[3]
            p=H.charpoly(t).as_poly()
            if s.gcd(p,p.diff()).degree()==0:break
        else:raise VerificationError('no separating element')
        require(s.gcd(p,p.diff()).degree()==0,'nonseparating proposed element')
        self.k=a;self.H=H;self.p=p;self.components=p.factor_list()[1]
        V=s.Matrix.hstack(*[(H**i)[0,:].T for i in range(4)])
        require(V.det()!=0,'powers do not span the algebra')
        V_inverse=V.inv()
        self.coeff=[list(V_inverse*self.N[i][0,:].T) for i in range(4)]
        for i in range(4):
            require(sum((self.coeff[i][j]*H**j for j in range(4)),s.zeros(4))==self.N[i],'wrong polynomial coordinates')
        self.cp=self.C.charpoly(t).as_poly()
        self.cf=factors(tuple(pc(self.cp)))
        self._component_cache={};self._roots_cache={};self._fp_cache=None
        self.w=s.trace(self.C.inv()**2)
    def component(self,f):
        cache_key=tuple(pc(f))
        if cache_key in self._component_cache:return self._component_cache[cache_key]
        K=field(f)
        ds=[K(s.Poly.from_list(list(reversed(c)),t,domain=s.QQ).rem(f).all_coeffs()) for c in self.coeff]
        delta=sum((ds[i]*ds[self.du[i]] for i in range(4)),K.zero)
        match=[p for p,m in self.cf if not evaluate(p.all_coeffs(),delta,K)]
        require(len(match)==1,'ambiguous codegree factor')
        result=(K,ds,delta,match[0])
        self._component_cache[cache_key]=result
        return result
    def codegree_roots(self,f):
        cache_key=tuple(pc(f))
        if cache_key not in self._roots_cache:
            K=self.component(f)[0]
            roots=discover_roots(self.cp,K)
            if roots is not None:check_roots(self.cp,K,roots)
            self._roots_cache[cache_key]=None if roots is None else tuple(roots)
        return self._roots_cache[cache_key]
    def fp(self):
        if self._fp_cache is not None:return self._fp_cache
        # The separating element is strictly positive in the regular basis.
        require(all(v>0 for v in self.H),'FP selection requires a positive matrix')
        f,emb=max(((f,e) for f,m in self.components for e in embeddings(f)),key=lambda fe:fe[1].hi)
        K,ds,D,pD=self.component(f)
        require(all(emb.sign(d)>0 for d in ds),'selected character not positive')
        self._fp_cache=(f,K,ds,D,pD,emb)
        return self._fp_cache


==> anc/supplementary/classification/software/spherical.py <==
"""Spherical-character arithmetic followed by bounded positive induction."""
from exact import *
from rings import *
from induction import *

def first_moment_failure(a,f):
    K,ds,D,pD=a.component(f)
    gap=K(2*a.w)*D-D-K.one
    for number,emb in enumerate(embeddings(f)):
        if emb.sign(gap)>0:
            return {'kind':'spherical_first_moment','embedding':number,
                    'inverse_square_sum':str(a.w),'gap':ec(gap)}
    return None

def arithmetic_failure(a,f):
    K,ds,D,pD=a.component(f)
    zero=next((i for i in range(4) if not ds[i]),None)
    unequal=next((i for i in range(4) if ds[i]!=ds[a.du[i]]),None)
    if zero is not None:return {'kind':'zero','object':zero}
    if unequal is not None:return {'kind':'duality','object':unequal}
    why=norm_failure(pD,a.cf)
    if why is not None:return why
    why=first_moment_failure(a,f)
    if why is not None:return why
    if a.codegree_roots(f) is None:return field_noncontainment(f,a.cp)
    return None

def sphere_certificate(R,a=None):
    if a is None:a=Characters(R)
    fp=a.fp();p_fp=fp[4]
    branches=[{'factor':pc(f),'obstruction':arithmetic_failure(a,f)} for f,m in a.components]
    unresolved=[(f,b) for (f,m),b in zip(a.components,branches) if b['obstruction'] is None]
    pseudo=None
    if unresolved:
        if any(a.component(f)[3]!=p_fp for f,b in unresolved):return None
        # Equal minimal polynomials of global dimensions suffice; characters may differ.
        pseudo=pseudo_certificate(R,a)
        if pseudo is None:return None
        for f,b in unresolved:b['obstruction']={'kind':'galois_global_dimension'}
    return {'kind':'spherical','generator':a.k,'characters':branches,'pseudo':pseudo}

def check_sphere(R,c):
    require(isinstance(c,dict) and c.get('kind')=='spherical','wrong spherical certificate')
    a=Characters(R,c['generator']);p_fp=a.fp()[4]
    require(len(a.components)==len(c['characters']),'missing character branches')
    pseudo_checked=False
    for (f,m),b in zip(a.components,c['characters']):
        require(pc(f)==b['factor'],'wrong character factor')
        K,ds,D,pD=a.component(f);v=b['obstruction']
        require(isinstance(v,dict),'missing spherical obstruction')
        kind=v.get('kind')
        if kind in ('zero','duality'):
            i=v.get('object');require(type(i) is int and 0<=i<4,'invalid spherical object')
            if kind=='zero':require(not ds[i],'dimension is nonzero')
            else:require(ds[i]!=ds[a.du[i]],'dual dimensions agree')
        elif kind=='norm':check_norm(pD,a.cf,v)
        elif kind=='spherical_first_moment':
            ee=embeddings(f);number=v.get('embedding')
            require(type(number) is int and 0<=number<len(ee),'invalid real embedding')
            require(all(ds[i]==ds[a.du[i]] for i in range(4)),'first-moment branch is not spherical')
            gap=K(2*a.w)*D-D-K.one
            require(v['inverse_square_sum']==str(a.w) and v['gap']==ec(gap)
                    and ee[number].sign(gap)>0,'spherical first-moment bound not violated')
        elif kind=='codegree_field':check_field_noncontainment(f,a.cp,v)
        elif kind=='galois_global_dimension':
            require(pD==p_fp,'global dimension is not conjugate to FP dimension')
            if not pseudo_checked:check_pseudo(R,c['pseudo'],a);pseudo_checked=True
        else:raise VerificationError('unknown spherical obstruction')
    require(pseudo_checked or c.get('pseudo') is None,'unused pseudo-unitary proof')


==> anc/supplementary/classification/verify.py <==
#!/usr/bin/env python3
"""Replay every necessary-condition certificate using exact arithmetic.

The verifier reconstructs each based ring, checks all its axioms, recomputes
formal codegrees and character fields, and enumerates all claimed low
restriction matrices. Catalogue labels and recorded statuses are not evidence.
"""
import argparse,json,multiprocessing,sys,time
from collections import Counter
from pathlib import Path
ROOT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT/'software'))
import rapid
from rings import *
from literature import *
from spherical import *

MODEL_KEYS={}

def initialize(models):
    MODEL_KEYS.clear()
    MODEL_KEYS.update({m['model']:canonical(m['matrices']) for m in models})

def verify_record(pair):
    row,record=pair;R=row['tensor'];c=record['certificate'];stage=record['stage'];kind=c['kind']
    require(all(row[k]==record[k] for k in ('id','tag','parameters')),'certificate identifies a different census ring')
    require(R==(sd_tensor if row['tag']=='S' else ns_tensor)(row['parameters']),'tensor/parameter mismatch')
    validate(R)
    if stage=='rank_two':check_rank_two(R,c);return stage
    if stage=='formal_codegree_dnumber':check_dnumber(R,c);return stage
    if stage=='published_rank_four_families':check_small_families(R,c);return stage
    if stage=='quadratic_root_length':check_root_length(R,c);return stage
    if stage in ('spherical_arithmetic','central_induction'):
        require(kind=='spherical','wrong spherical certificate class')
        require((c.get('pseudo') is None)==(stage=='spherical_arithmetic'),'wrong spherical stage')
        check_sphere(R,c);return stage
    require(stage=='model' and kind=='model','unknown certificate or stage')
    require(c['model'] in MODEL_KEYS and canonical(R)==MODEL_KEYS[c['model']],'model tensor mismatch')
    require(sphere_certificate(R) is None,'model violates a necessary-condition filter')
    return stage

def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--input',type=Path,default=ROOT.parent/'census/data/rings.jsonl')
    p.add_argument('--results',type=Path,default=ROOT/'results')
    p.add_argument('--models',type=Path,default=ROOT/'models.json')
    p.add_argument('--workers',type=int,default=4)
    p.add_argument('--report',type=Path,help='Output path for this replay report.')
    a=p.parse_args();start=time.monotonic()
    rows=[json.loads(l) for l in a.input.open()];records=[json.loads(l) for l in (a.results/'certificates.jsonl').open()]
    require(len(rows)==len(records),'missing or extra certificates')
    require(len({x['id'] for x in rows})==len(rows),'duplicate census identifiers')
    require([x['id'] for x in rows]==[x['id'] for x in records],'certificate coverage/order differs')
    require(len({canonical(r['tensor']) for r in rows})==len(rows),'isomorphic duplicates in census')
    models=json.loads(a.models.read_text());require(len({m['model'] for m in models})==len(models),'duplicate model names')
    counts=Counter()
    with multiprocessing.Pool(max(1,a.workers),initializer=initialize,initargs=(models,)) as pool:
        for stage in pool.imap_unordered(verify_record,zip(rows,records),chunksize=20):counts[stage]+=1
    summary=json.loads((a.results/'summary.json').read_text());require(summary['census_count']==len(rows),'wrong summary census size')
    expected_stages=['rank_two','formal_codegree_dnumber','published_rank_four_families',
                     'quadratic_root_length','spherical_arithmetic','central_induction']
    require([item['filter'] for item in summary['stages']]==expected_stages,
            'summary filters are omitted, duplicated, or out of order')
    require(set(counts)<=set(expected_stages+['model']), 'unexpected verified stage')
    left=len(rows)
    for item in summary['stages']:
        require(item['excluded']==counts[item['filter']],'wrong reported exclusion count')
        left-=item['excluded'];require(item['remaining']==left,'wrong remaining count')
    require(left==counts['model']==len(models)==summary['model_count'],'model coverage differs')
    require({r['certificate']['model'] for r in records if r['stage']=='model'}=={m['model'] for m in models},'missing model')
    expected_survivors=[{'id':r['id'],'tag':r['tag'],'parameters':r['parameters'],
                         'model':r['certificate']['model']} for r in records if r['stage']=='model']
    require(json.loads((a.results/'survivors.json').read_text())==expected_survivors,
            'survivor ledger differs from verified model certificates')
    report={'optimized_python':bool(sys.flags.optimize),'arithmetic_backend':rapid.BACKEND,'survivor_ledger_checked':True,'checked_rings':len(rows),'verified_models':counts['model'],'verified_filters':dict(counts),'seconds':round(time.monotonic()-start,6),'all_checks_passed':True}
    (a.report or a.results/'verification.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))

if __name__=='__main__':main()


==> anc/supplementary/independent/README.md <==
# Separate implementations

See `../README.md` for the dependency and independence table. The principal
runner executes all three checks below and saves their results:

Run these commands from the directory containing `supplementary/` (the package
root in the complete release, or `anc/` in the arXiv source archive):

```sh
python3 supplementary/independent/independent_central_audit.py . --workers 4
python3 supplementary/independent/independent_quadratic_audit.py .
python3 supplementary/independent/independent_models.py .
```

Each accepts `--output PATH`. The central audit covers all 260 spherical records,
not only the 50 positive-induction records. It uses spectral adjugates, resultant
norms, exhaustive residue-factor tests, full integer boxes and all column products
before the equal-formal-codegree symmetry quotient. It imports no production routines.
Character-orbit and low-part configuration counts are not disjoint ring counts.

The optional `--deep` runner also performs `unpruned_census_audit.py` and
`census/audit_small.py`, together with the strict integer-boundary checks in
`census/audit_boundaries.py`. Their shared components and exact limits of independence
are stated in the principal guide. These programs do not formalize the categorical
arguments or reconstruct external associators.


==> anc/supplementary/independent/independent_central_audit.py <==
#!/usr/bin/env python3
"""Second implementation of spherical arithmetic and finite central checks.

No production modules are imported. Characters use spectral adjugates, norms
use resultants, residue-factor irreducibility uses exhaustive monic divisors,
and induction rows are enumerated in full integer boxes. This is exact
computational verification, not a formalization of the categorical theorems.
"""
import argparse
from collections import Counter
import itertools
import json
import math
import multiprocessing
from pathlib import Path
import time
import sympy as s

x=s.Symbol('x')

def require(test,message='independent check failed'):
    if not test:raise RuntimeError(message)

def pol(v):return s.Poly.from_list(list(map(s.Rational,v)),x,domain=s.QQ)

def enc(e,degree):
    c=list(map(s.Rational,e.to_list()))
    return (s.S.Zero,)*(degree-len(c))+tuple(c)

def eval_poly(p,a,K):
    v=K.zero
    for c in p.all_coeffs():v=v*a+K(c)
    return v

class RealPlace:
    def __init__(self,f,interval):self.f=f;self.lo,self.hi=interval
    def sign(self,z):
        if not z:return 0
        for _ in range(32):
            a=b=s.S.Zero
            for v in enc(z,self.f.degree()):
                products=(a*self.lo,a*self.hi,b*self.lo,b*self.hi)
                a=min(products)+v;b=max(products)+v
            if a>0:return 1
            if b<0:return -1
            require(self.lo!=self.hi,'unexpected zero evaluation')
            self.lo,self.hi=self.f.refine_root(self.lo,self.hi,eps=(self.hi-self.lo)/1000)
        raise RuntimeError('sign isolation failed; no numerical fallback')

def places(f):
    return [RealPlace(f,iv) for iv,m in f.intervals(eps=s.Rational(1,10**24))]

def characters(R,k):
    N=list(map(s.Matrix,R));H=N[0]+N[1]+k*N[2]+k*k*N[3]
    p=H.charpoly(x).as_poly().set_domain(s.QQ)
    require(s.gcd(p,p.diff()).degree()==0,'nonseparating character generator')
    adj=(x*s.eye(4)-H).adjugate()
    numer=[s.Poly(s.trace(n*adj),x,domain=s.QQ) for n in N]
    B=sum((n*n.T for n in N),s.zeros(4))
    du=[next(j for j in range(4) if R[i][j][0]==1) for i in range(4)]
    result=[]
    for f,m in p.factor_list()[1]:
        require(m==1,'repeated character factor')
        K=s.QQ.alg_field_from_poly(f);inv=s.invert(p.diff(),f)
        ds=[K((v*inv).rem(f).all_coeffs()) for v in numer]
        require(ds[0]==K.one,'incorrect unit character')
        D=sum((ds[i]*ds[du[i]] for i in range(4)),K.zero)
        result.append((f,K,ds,D))
    return N,B,du,result

def check_residue_witness(f,cp,why):
    p=why['prime'];r=why['generator_root']
    require(type(p) is int and s.isprime(p),'nonprime residue witness')
    require(type(r) is int and 0<=r<p and int(f.eval(r))%p==0
            and int(f.diff().eval(r))%p!=0,'no simple residue root')
    h=s.Poly(pol(why['irreducible_factor']),x,modulus=p)
    require(h.degree()>1 and h.LC()==1,'residue factor is not nonlinear monic')
    require(s.Poly(cp,x,modulus=p).rem(h).is_zero,'unrelated residue factor')
    # Every proper factorization has a monic factor of degree <= deg(h)/2.
    # This deliberately differs from the production Frobenius-power test.
    for d in range(1,h.degree()//2+1):
        for coeff in itertools.product(range(p),repeat=d):
            g=s.Poly.from_list([1]+list(coeff),x,modulus=p)
            require(not h.rem(g).is_zero,'reducible residue factor')

def verify(pair):
    row,rec=pair;R=row['tensor'];c=rec['certificate'];pseudo=c.get('pseudo')
    require(row['id']==rec['id'],'record identity mismatch')
    N,B,du,components=characters(R,c['generator'])
    cp=B.charpoly(x).as_poly().set_domain(s.QQ)
    require(len(components)==len(c['characters']),'missing character branches')
    counts=Counter();fp=None
    for f,K,ds,D in components:
        for e in places(f):
            if all(e.sign(z)>0 for z in ds):
                require(fp is None,'multiple positive characters');fp=(f,K,ds,D,e)
    require(fp is not None,'no positive character')
    fp_factors=[q for q,m in cp.factor_list()[1] if not eval_poly(q,fp[3],fp[1])]
    require(len(fp_factors)==1,'ambiguous FP global-dimension polynomial')
    for (f,K,ds,D),b in zip(components,c['characters']):
        require(f==pol(b['factor']),'wrong character factor')
        why=b['obstruction'];require(isinstance(why,dict),'missing character obstruction')
        kind=why['kind'];counts['orbit_'+kind]+=1
        if kind=='zero':require(ds[why['object']]==K.zero,'dimension is nonzero')
        elif kind=='duality':require(ds[why['object']]!=ds[du[why['object']]],'dual dimensions agree')
        elif kind=='norm':
            q=pol(why['polynomial']);prime=why['prime']
            require(s.isprime(prime),'nonprime norm witness')
            require(cp.rem(q).is_zero and q.is_irreducible,'unrelated norm factor')
            delta=pol(D.to_list());norm=abs(s.resultant(f,delta))
            require(norm.is_Integer and norm>0,'zero or nonintegral norm')
            def valuation(n):
                n=abs(int(n));v=0;require(n>0,'zero norm')
                while n%prime==0:n//=prime;v+=1
                return v
            require(valuation(norm)*q.degree()<valuation(q.TC())*f.degree(),
                    'norm inequality is not violated')
        elif kind=='spherical_first_moment':
            require(all(ds[i]==ds[du[i]] for i in range(4)),'not a spherical character')
            ee=places(f);idx=why['embedding']
            require(type(idx) is int and 0<=idx<len(ee),'invalid real embedding')
            w=s.trace(B.inv()**2);gap=K(2*w)*D-D-K.one
            require(str(w)==why['inverse_square_sum'] and ee[idx].sign(gap)>0
                    and gap==K(list(map(s.Rational,why['gap']))),'first-moment bound survives')
        elif kind=='codegree_field':check_residue_witness(f,cp,why)
        elif kind=='galois_global_dimension':
            require(not eval_poly(fp_factors[0],D,K),'global dimensions are not Galois conjugate')
        else:raise RuntimeError('unknown spherical witness: '+kind)
    used=counts['orbit_galois_global_dimension']>0
    require(not used or pseudo is not None,'FP orbit has no exclusion proof')
    require(used or pseudo is None,'unused positive-dimension proof')
    if pseudo is None:return dict(counts)
    f,K,ds,D,e=fp
    require(pseudo['kind']=='induction' and f==pol(pseudo['fp_factor'])
            and pseudo['generator']==c['generator'],'wrong induction character')
    roots=[K(list(map(s.Rational,r))) for r in pseudo['roots']]
    coeff=[K.one]
    for r in roots:
        new=[K.zero]*(len(coeff)+1)
        for i,v in enumerate(coeff):new[i]+=v;new[i+1]-=r*v
        coeff=new
    require(coeff==[K(v) for v in cp.all_coeffs()],'incomplete codegree roots')
    require(D in roots,'missing FP codegree');roots.remove(D)
    degree=f.degree();vectors=[enc(z,degree) for z in ds[1:]]
    scale=s.ilcm(*[int(v.q) for rowv in vectors for v in rowv])
    vectors=[tuple(int(scale*v) for v in rowv) for rowv in vectors]
    targets=[tuple(scale*v for v in enc(D/r-K.one,degree)) for r in roots]
    bounds=[min(int(B[0,i]),math.isqrt(int(B[i,i]))) for i in range(1,4)]
    cs=[[] for _ in roots]
    for v in itertools.product(*(range(b+1) for b in bounds)):
        total=tuple(sum(v[j]*vectors[j][h] for j in range(3)) for h in range(degree))
        for z,target in enumerate(targets):
            if total==target:cs[z].append((1,)+v)
    counts['full_box_columns_tested']+=math.prod(b+1 for b in bounds)
    require(list(map(len,cs))==pseudo['column_counts'],'induction-row enumeration differs')
    low=[];unquotiented=0
    for columns in itertools.product(*cs):
        cols=((1,0,0,0),)+columns
        if not all(sum(v[i] for v in cols)==B[0,i] for i in range(4)):continue
        unquotiented+=1
        # Canonicalize each equal-formal-codegree block, independently of production.
        canonical=list(columns)
        for r in set(roots):
            indices=[j for j,v in enumerate(roots) if v==r]
            ordered=sorted(columns[j] for j in indices)
            for j,v in zip(indices,ordered):canonical[j]=v
        if tuple(canonical)==columns:low.append(cols)
    counts['unquotiented_low_choices']+=unquotiented
    require(len(low)==pseudo['low_count']==len(pseudo['failures']),'missing low branches')
    recorded={tuple(map(tuple,b['columns'])):b['obstruction'] for b in pseudo['failures']}
    require(set(low)==set(recorded) and len(recorded)==len(low),'duplicated or wrong low branches')
    for cols in low:
        why=recorded[cols];require(isinstance(why,dict),'missing local witness')
        kind=why['kind'];i=why['object']
        require(type(i) is int and 1<=i<4,'invalid row object')
        L=s.Matrix(cols);G=L.T*L;Q=B-G
        W=[sum((K(G[i,j])*ds[j] for j in range(4)),K.zero) for i in range(4)]
        if kind=='polynomial_row':
            require(why['nonselfdual']==(du[i]!=i),'wrong row duality')
            gap=K(3)*W[i]-D*ds[i] if du[i]!=i else K(9)*W[i]-D*(K(3)*ds[i]+K(2))
        elif kind=='involution_moment':
            g=why['involution']
            require(type(g) is int and 1<=g<4 and g!=i and du[g]==g
                    and ds[g]==K.one and Q[g,g]==2,'involution hypotheses fail')
            require(D/K(2)-W[g]==K.one and e.sign(W[g])>0,'wrong involution mass')
            gap=K(2)*W[i]+D*K(Q[g,i])-D*(ds[i]+K.one)
        else:raise RuntimeError('unknown local witness: '+kind)
        require(e.sign(gap)>0 and gap==K(list(map(s.Rational,why['gap']))),'local inequality survives')
        counts['low_'+kind]+=1
    counts['induction_certificates']+=1
    return dict(counts)

if __name__=='__main__':
    p=argparse.ArgumentParser(description=__doc__);p.add_argument('archive',type=Path)
    p.add_argument('--output',type=Path);p.add_argument('--workers',type=int,default=4)
    a=p.parse_args();start=time.monotonic();root=a.archive/'supplementary'
    rows=list(map(json.loads,(root/'census/data/rings.jsonl').read_text().splitlines()))
    certs=list(map(json.loads,(root/'classification/results/certificates.jsonl').read_text().splitlines()))
    require(len(rows)==len(certs) and all(r['id']==c['id'] for r,c in zip(rows,certs)),'ledger coverage differs')
    pairs=[(r,c) for r,c in zip(rows,certs) if c['stage'] in ('spherical_arithmetic','central_induction')]
    counts=Counter()
    with multiprocessing.Pool(a.workers) as pool:
        for c in pool.imap_unordered(verify,pairs,chunksize=2):counts.update(c)
    result={'passed':True,'spherical_records':len(pairs),
            'arithmetic_records':sum(c['stage']=='spherical_arithmetic' for r,c in pairs),
            'central_records':sum(c['stage']=='central_induction' for r,c in pairs),
            'counts':dict(sorted(counts.items())),'seconds':round(time.monotonic()-start,3),
            'independence':'No production imports; spectral-adjugate characters; resultant norms; exhaustive residue divisors; full integer boxes and full products of induction rows before equal-formal-codegree quotienting.'}
    print(json.dumps(result,indent=2))
    if a.output:a.output.write_text(json.dumps(result,indent=2)+'\n')


==> anc/supplementary/independent/independent_models.py <==
#!/usr/bin/env python3
"""Reconstruct the fifteen models' fusion data independently of the supplied software.
Uses standard group/product/truncated SU(2) rules and explicit published
rules for H_1, Ad(E8), Z/2-quadratic and near-group models. This checks
fusion-ring identifications, not associators or the original existence proofs.
All isomorphisms and dimension comparisons are exact; decimals are display only.
"""

def require(test, message='independent check failed'):
    if not test:
        raise RuntimeError(message)

import argparse,itertools,json
from pathlib import Path
import sympy as s

def ring(n):
    R=[[[0]*n for _ in range(n)]for _ in range(n)]
    for i in range(n):R[0][i][i]=R[i][0][i]=1
    return R

def put(R,i,j,v):R[i][j]=list(v);R[j][i]=list(v)
def group(n,mult):
    R=ring(n)
    for i,j in itertools.product(range(n),repeat=2):R[i][j][mult(i,j)]=1
    return R

def product(A,B):
    n,m=len(A),len(B)
    return [[[A[i//m][j//m][k//m]*B[i%m][j%m][k%m] for k in range(n*m)] for j in range(n*m)] for i in range(n*m)]

def su2even(level):
    labels=list(range(0,level+1,2));R=ring(len(labels))
    for i,a in enumerate(labels):
        for j,b in enumerate(labels):
            R[i][j]=[int(abs(a-b)<=c<=min(a+b,2*level-a-b) and (a+b+c)%2==0)for c in labels]
    return R

def near(m):
    R=ring(4)
    for i,j in itertools.product(range(3),repeat=2):R[i][j][(i+j)%3]=1
    for i in range(3):put(R,i,3,[0,0,0,1])
    put(R,3,3,[1,1,1,m]);return R

def quadratic(m,nonself=False):
    R=ring(4);put(R,1,1,[1,0,0,0]);put(R,1,2,[0,0,0,1]);put(R,1,3,[0,0,1,0])
    sq=[0,1,m,m] if nonself else [1,0,m,m]
    cross=[1,0,m,m] if nonself else [0,1,m,m]
    put(R,2,2,sq);put(R,3,3,sq);put(R,2,3,cross);return R

def d10():
    R=ring(4);put(R,1,1,[1,0,0,0]);put(R,1,2,[0,0,1,0]);put(R,1,3,[0,0,0,1])
    put(R,2,2,[1,1,0,1]);put(R,2,3,[0,0,1,1]);put(R,3,3,[1,1,1,0]);return R

def h1():
    # Grossman--Snyder, Table 2, order 1, nu, eta, mu.
    R=ring(4)
    for i,j,v in [(1,1,[1,2,2,1]),(1,2,[0,2,1,1]),(1,3,[0,1,1,1]),(2,2,[1,1,1,1]),(2,3,[0,1,1,0]),(3,3,[1,1,0,0])]:put(R,i,j,v)
    return R

def e8():
    # Evans--Jones, Section 3.3, order 1,A,B,tau.
    R=ring(4)
    for i,j,v in [(1,1,[1,1,1,0]),(1,2,[0,1,2,1]),(1,3,[0,0,1,0]),(2,2,[1,2,3,1]),(2,3,[0,1,1,0]),(3,3,[1,0,0,1])]:put(R,i,j,v)
    return R

def permutations(A,B):
    return [(0,)+p for p in itertools.permutations(range(1,4)) if all(A[i][j][k]==B[((0,)+p)[i]][((0,)+p)[j]][((0,)+p)[k]]for i,j,k in itertools.product(range(4),repeat=3))]

p=argparse.ArgumentParser(description=__doc__);p.add_argument('archive',type=Path);p.add_argument('--output',type=Path);a=p.parse_args()
models=json.loads((a.archive/'supplementary/classification/models.json').read_text())
print('Archive labels:',[m['model']for m in models])
C2=group(2,lambda i,j:(i+j)%2);Fib=ring(2);put(Fib,1,1,[1,1])
constructions=[group(4,lambda i,j:i^j),product(Fib,C2),d10(),su2even(6),product(Fib,Fib),su2even(7),group(4,lambda i,j:(i+j)%4),near(0),quadratic(1,True),quadratic(2),h1(),near(2),e8(),near(3),near(6)]
expected_names=['Vec_C2xC2','Fib_x_Vec_C2','Rep_D10','Ad_SU2_6','Fib_x_Fib','Ad_SU2_7','Vec_C4','TY_C3','S_prime','2D2','Haagerup_H1','Rep_A4','Ad_E8','Near_C3_3','Near_C3_6']
# Match through fusion data, not fragile spelling of the archive's model labels.
rows=[];matched=set()
for label,R in zip(expected_names,constructions):
    hits=[(m,permutations(R,m['matrices']))for m in models];hits=[(m,pp)for m,pp in hits if pp]
    require(len(hits) == 1, label)
    model,pp=hits[0];require(model['model'] not in matched, 'check failed (independent_models.py:76)');matched.add(model['model'])
    N=list(map(s.Matrix,R));B=sum((n*n.T for n in N),s.zeros(4));cp=B.charpoly().as_poly()
    below44=all((44*s.eye(4)-B)[:k,:k].det()>0 for k in range(1,5))
    if label=='Near_C3_6':
        D=24+12*s.sqrt(3);ds=s.Matrix([1,1,1,3+2*s.sqrt(3)]);require(s.simplify(B * ds - D * ds) == s.zeros(4, 1), 'check failed (independent_models.py:80)')
        require(not below44, 'check failed (independent_models.py:81)')
    else:require(below44, 'check failed (independent_models.py:82)')
    largest=max(cp.intervals(eps=s.Rational(1,10**10)),key=lambda t:t[0][1])[0]
    rows.append({'independent_model':label,'archive_model':model['model'],'archive_label':model['label'],
                 'source_to_archive_permutation':list(pp[0]),'multiplicity':max(v for mat in R for row in mat for v in row),
                 'casimir_polynomial':list(map(int,cp.all_coeffs())),
                 'FP_dimension_isolating_interval':list(map(str,largest)),
                 'dimension_strictly_less_than_44':below44})
result={'passed':True,'models':len(rows),'maximum_multiplicity':max(r['multiplicity']for r in rows),
        'maximum_FP_dimension':'24 + 12*sqrt(3)','unique_maximum_model':'Near_C3_6',
        'scope':'Exact independent fusion-rule reconstruction and fusion-ring isomorphisms; no new verification of external associators.',
        'rows':rows}
print(json.dumps(result,indent=2))
if a.output:a.output.write_text(json.dumps(result,indent=2)+'\n')


==> anc/supplementary/independent/independent_quadratic_audit.py <==
#!/usr/bin/env python3
"""Independent symbolic and arithmetic checks for the quadratic family.
Checks identities used by the proof; does not replace its categorical and
Gauss-sum arguments. Does not import the archive's software.
"""

def require(test, message='independent check failed'):
    if not test:
        raise RuntimeError(message)

import argparse,itertools,json,math
from pathlib import Path
import sympy as s
n=s.Symbol('n',integer=True);x=s.Symbol('x');delta=s.Symbol('delta')
R=[s.eye(4),s.Matrix([[0,1,0,0],[1,n-1,n-1,n],[0,n-1,n,n],[0,n,n,n]]),
   s.Matrix([[0,0,1,0],[0,n-1,n,n],[1,n,n,n],[0,n,n,n+1]]),
   s.Matrix([[0,0,0,1],[0,n,n,n],[0,n,n,n+1],[1,n,n+1,n+1]])]
for A,B in itertools.combinations(R,2):require((A * B - B * A).applyfunc(s.expand) == s.zeros(4), 'check failed (independent_quadratic_audit.py:13)')
B=sum((A*A.T for A in R),s.zeros(4));v=s.Matrix([0,1,-2,1]);require(s.expand((v.T * B * v)[0]) == 18, 'check failed (independent_quadratic_audit.py:14)')
expected=(x-3)**2*(x*x-(12+27*n*n)*x+36+81*n*n)
require(s.expand(B.charpoly(x).as_expr() - expected) == 0, 'check failed (independent_quadratic_audit.py:16)')
L=s.Matrix([[1,0,0,0],[1,n,n,n],[1,n-1,n+1,n],[1,n,n-1,n+1]])
Q=(B-L.T*L).applyfunc(s.expand)
require(Q[2, 2] == 6 * n * n + 2, 'check failed (independent_quadratic_audit.py:19)')
require(s.expand((Q[2, 3] - Q[2, 1]) / 2) == 2 * n, 'check failed (independent_quadratic_audit.py:20)')
require(s.expand((Q[1, 1] - 2 * Q[1, 3] + Q[3, 3]) / 4) == 2, 'check failed (independent_quadratic_audit.py:21)')
for A,dim in zip(R,[1,delta-1,delta,delta+1]):
    for entry in A*s.Matrix([1,delta-1,delta,delta+1])-dim*s.Matrix([1,delta-1,delta,delta+1]):
        require(s.rem(s.expand(entry), delta ** 2 - 3 * n * delta - 1, delta) == 0, 'check failed (independent_quadratic_audit.py:24)')
D=6+9*n*delta
require(s.rem(s.expand(D / 3 - (1 + delta ** 2)), delta ** 2 - 3 * n * delta - 1, delta) == 0, 'check failed (independent_quadratic_audit.py:26)')
values=[]
for k in range(2,12):
    disc=9*k*k+4;fac=s.factorint(disc);t=math.prod(int(p)**(e//2)for p,e in fac.items());d=disc//t**2
    lower=s.Rational(k*t,2)*s.totient(2*d)
    gap=lower-(4*k*k+2)
    require(k==2 or gap>0,'Larson inequality does not exclude the parameter')
    values.append({'n':k,'d':d,'t':t,'Larson_lower_bound':str(lower),
                   'terms':4*k*k+2,'strict_length_gap':str(gap),'boundary':k==2})
# For both possible second indicators, the squared-sum trace is -2,
# whereas the conductor-40 equality argument gives +2.
epsilon=s.Symbol('epsilon')
S2=-2+(2*epsilon-2)*s.sqrt(10)
require(s.expand((S2+S2.xreplace({s.sqrt(10):-s.sqrt(10)}))/2)==-2,
        'boundary trace depends on the indicator sign')
require(s.mobius(40) == s.mobius(20) == 0 and s.totient(40) == 16, 'check failed (independent_quadratic_audit.py:35)')
require(6 + 27 * 12 ** 2 > 3600, 'check failed (independent_quadratic_audit.py:36)')
p=argparse.ArgumentParser(description=__doc__);p.add_argument('archive',type=Path);p.add_argument('--output',type=Path);a=p.parse_args()
rows=list(map(json.loads,(a.archive/'supplementary/census/data/rings.jsonl').read_text().splitlines()))
cs=list(map(json.loads,(a.archive/'supplementary/classification/results/certificates.jsonl').read_text().splitlines()))

def canonical(tensor):
    return min(tuple(tensor[p[i]][p[j]][p[k]]for i,j,k in itertools.product(range(4),repeat=3))for p in [(0,)+t for t in itertools.permutations(range(1,4))])
expectedkeys={canonical([A.subs(n,k).tolist()for A in R])for k in range(2,12)}
actualkeys={canonical(r['tensor'])for r,c in zip(rows,cs)if c['stage']=='quadratic_root_length'}
require(expectedkeys == actualkeys and len(expectedkeys) == 10, 'check failed (independent_quadratic_audit.py:45)')
result={'passed':True,'symbolic_associativity':True,'character_and_codegree_identities':True,'low_gram_moments':True,
        'quadratic_stage_exactly_R2_through_R11':True,'conductor_40_boundary_arithmetic':True,'boundary_trace_independent_of_indicator_sign':True,
        'scope':'Symbolic identities and exact arithmetic; categorical twist reasoning and Gauss-sum equality are mathematical arguments, not formally certified here.',
        'values':values}
print(json.dumps(result,indent=2))
if a.output:a.output.write_text(json.dumps(result,indent=2)+'\n')


==> anc/supplementary/independent/results/exhaustive_small_box.json <==
{
  "maximum_multiplicity": 2,
  "parameter_assignments": 59778,
  "rings": 27,
  "exact_set_equality": true,
  "elapsed_seconds": 3.415
}


==> anc/supplementary/independent/results/independent_central_audit.json <==
{
  "passed": true,
  "spherical_records": 260,
  "arithmetic_records": 210,
  "central_records": 50,
  "counts": {
    "full_box_columns_tested": 261529,
    "induction_certificates": 50,
    "low_involution_moment": 1,
    "low_polynomial_row": 296,
    "orbit_codegree_field": 2,
    "orbit_duality": 9,
    "orbit_galois_global_dimension": 50,
    "orbit_norm": 321,
    "orbit_spherical_first_moment": 61,
    "orbit_zero": 49,
    "unquotiented_low_choices": 500
  },
  "seconds": 5.929,
  "independence": "No production imports; spectral-adjugate characters; resultant norms; exhaustive residue divisors; full integer boxes and full products of induction rows before equal-formal-codegree quotienting."
}


==> anc/supplementary/independent/results/independent_models.json <==
{
  "passed": true,
  "models": 15,
  "maximum_multiplicity": 6,
  "maximum_FP_dimension": "24 + 12*sqrt(3)",
  "unique_maximum_model": "Near_C3_6",
  "scope": "Exact independent fusion-rule reconstruction and fusion-ring isomorphisms; no new verification of external associators.",
  "rows": [
    {
      "independent_model": "Vec_C2xC2",
      "archive_model": "Vec_C2xC2",
      "archive_label": "F_{1,1}",
      "source_to_archive_permutation": [
        0,
        1,
        2,
        3
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -16,
        96,
        -256,
        256
      ],
      "FP_dimension_isolating_interval": [
        "4",
        "4"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Fib_x_Vec_C2",
      "archive_model": "Fib_times_Vec_C2",
      "archive_label": "F_{1,2}",
      "source_to_archive_permutation": [
        0,
        1,
        3,
        2
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -20,
        140,
        -400,
        400
      ],
      "FP_dimension_isolating_interval": [
        "710647/98209",
        "878408/121393"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Rep_D10",
      "archive_model": "Rep_D10",
      "archive_label": "F_{1,3}",
      "source_to_archive_permutation": [
        0,
        1,
        2,
        3
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -22,
        165,
        -500,
        500
      ],
      "FP_dimension_isolating_interval": [
        "10",
        "10"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Ad_SU2_6",
      "archive_model": "PSU2_6",
      "archive_label": "F_{1,4}",
      "source_to_archive_permutation": [
        0,
        2,
        3,
        1
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -24,
        176,
        -512,
        512
      ],
      "FP_dimension_isolating_interval": [
        "2663428/195025",
        "1607521/117708"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Fib_x_Fib",
      "archive_model": "Fib_times_Fib",
      "archive_label": "F_{1,5}",
      "source_to_archive_permutation": [
        0,
        1,
        2,
        3
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -25,
        200,
        -625,
        625
      ],
      "FP_dimension_isolating_interval": [
        "2374727/181413",
        "2178309/166408"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Ad_SU2_7",
      "archive_model": "PSU2_7",
      "archive_label": "F_{1,6}",
      "source_to_archive_permutation": [
        0,
        3,
        2,
        1
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -30,
        243,
        -729,
        729
      ],
      "FP_dimension_isolating_interval": [
        "3754867/195216",
        "4091027/212693"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Vec_C4",
      "archive_model": "Vec_C4",
      "archive_label": "F_{1,7}",
      "source_to_archive_permutation": [
        0,
        2,
        1,
        3
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -16,
        96,
        -256,
        256
      ],
      "FP_dimension_isolating_interval": [
        "4",
        "4"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "TY_C3",
      "archive_model": "Tambara_Yamagami_C3",
      "archive_label": "F_{1,8}",
      "source_to_archive_permutation": [
        0,
        2,
        3,
        1
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -18,
        117,
        -324,
        324
      ],
      "FP_dimension_isolating_interval": [
        "6",
        "6"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "S_prime",
      "archive_model": "pseudo_PSU2_6",
      "archive_label": "F_{1,10}",
      "source_to_archive_permutation": [
        0,
        1,
        2,
        3
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -24,
        176,
        -512,
        512
      ],
      "FP_dimension_isolating_interval": [
        "2663428/195025",
        "1607521/117708"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "2D2",
      "archive_model": "even_part_2D2",
      "archive_label": "F_{2,2}",
      "source_to_archive_permutation": [
        0,
        1,
        2,
        3
      ],
      "multiplicity": 2,
      "casimir_polynomial": [
        1,
        -48,
        416,
        -1280,
        1280
      ],
      "FP_dimension_isolating_interval": [
        "3830797/101107",
        "3940598/104005"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Haagerup_H1",
      "archive_model": "Haagerup_H1",
      "archive_label": "F_{2,15}",
      "source_to_archive_permutation": [
        0,
        3,
        2,
        1
      ],
      "multiplicity": 2,
      "casimir_polynomial": [
        1,
        -45,
        360,
        -1053,
        1053
      ],
      "FP_dimension_isolating_interval": [
        "12473770/349161",
        "1854841/51920"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Rep_A4",
      "archive_model": "Rep_A4",
      "archive_label": "F_{2,17}",
      "source_to_archive_permutation": [
        0,
        2,
        3,
        1
      ],
      "multiplicity": 2,
      "casimir_polynomial": [
        1,
        -22,
        153,
        -432,
        432
      ],
      "FP_dimension_isolating_interval": [
        "12",
        "12"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Ad_E8",
      "archive_model": "Ad_E8",
      "archive_label": "F_{3,19}",
      "source_to_archive_permutation": [
        0,
        3,
        2,
        1
      ],
      "multiplicity": 3,
      "casimir_polynomial": [
        1,
        -45,
        375,
        -1125,
        1125
      ],
      "FP_dimension_isolating_interval": [
        "4090802/116089",
        "6511123/184773"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Near_C3_3",
      "archive_model": "near_group_C3_parameter3",
      "archive_label": "F_{3,24}",
      "source_to_archive_permutation": [
        0,
        2,
        3,
        1
      ],
      "multiplicity": 3,
      "casimir_polynomial": [
        1,
        -27,
        198,
        -567,
        567
      ],
      "FP_dimension_isolating_interval": [
        "2310359/132979",
        "1681651/96792"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Near_C3_6",
      "archive_model": "near_group_C3_parameter6",
      "archive_label": "F_{6,81}",
      "source_to_archive_permutation": [
        0,
        2,
        3,
        1
      ],
      "multiplicity": 6,
      "casimir_polynomial": [
        1,
        -54,
        441,
        -1296,
        1296
      ],
      "FP_dimension_isolating_interval": [
        "6171364/137801",
        "7865521/175630"
      ],
      "dimension_strictly_less_than_44": false
    }
  ]
}


==> anc/supplementary/independent/results/independent_quadratic_audit.json <==
{
  "passed": true,
  "symbolic_associativity": true,
  "character_and_codegree_identities": true,
  "low_gram_moments": true,
  "quadratic_stage_exactly_R2_through_R11": true,
  "conductor_40_boundary_arithmetic": true,
  "boundary_trace_independent_of_indicator_sign": true,
  "scope": "Symbolic identities and exact arithmetic; categorical twist reasoning and Gauss-sum equality are mathematical arguments, not formally certified here.",
  "values": [
    {
      "n": 2,
      "d": 10,
      "t": 2,
      "Larson_lower_bound": "16",
      "terms": 18,
      "strict_length_gap": "-2",
      "boundary": true
    },
    {
      "n": 3,
      "d": 85,
      "t": 1,
      "Larson_lower_bound": "96",
      "terms": 38,
      "strict_length_gap": "58",
      "boundary": false
    },
    {
      "n": 4,
      "d": 37,
      "t": 2,
      "Larson_lower_bound": "144",
      "terms": 66,
      "strict_length_gap": "78",
      "boundary": false
    },
    {
      "n": 5,
      "d": 229,
      "t": 1,
      "Larson_lower_bound": "570",
      "terms": 102,
      "strict_length_gap": "468",
      "boundary": false
    },
    {
      "n": 6,
      "d": 82,
      "t": 2,
      "Larson_lower_bound": "480",
      "terms": 146,
      "strict_length_gap": "334",
      "boundary": false
    },
    {
      "n": 7,
      "d": 445,
      "t": 1,
      "Larson_lower_bound": "1232",
      "terms": 198,
      "strict_length_gap": "1034",
      "boundary": false
    },
    {
      "n": 8,
      "d": 145,
      "t": 2,
      "Larson_lower_bound": "896",
      "terms": 258,
      "strict_length_gap": "638",
      "boundary": false
    },
    {
      "n": 9,
      "d": 733,
      "t": 1,
      "Larson_lower_bound": "3294",
      "terms": 326,
      "strict_length_gap": "2968",
      "boundary": false
    },
    {
      "n": 10,
      "d": 226,
      "t": 2,
      "Larson_lower_bound": "2240",
      "terms": 402,
      "strict_length_gap": "1838",
      "boundary": false
    },
    {
      "n": 11,
      "d": 1093,
      "t": 1,
      "Larson_lower_bound": "6006",
      "terms": 486,
      "strict_length_gap": "5520",
      "boundary": false
    }
  ]
}


==> anc/supplementary/independent/results/strict_dimension_boundaries.json <==
{
  "passed": true,
  "maximum_multiplicity": 1,
  "parameter_assignments": 1088,
  "boundary_checks": [
    {
      "exclusive_bound": 5,
      "rings": 2,
      "equality_cases_rejected": 0,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 6,
      "rings": 2,
      "equality_cases_rejected": 1,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 7,
      "rings": 3,
      "equality_cases_rejected": 0,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 8,
      "rings": 4,
      "equality_cases_rejected": 0,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 9,
      "rings": 5,
      "equality_cases_rejected": 0,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 10,
      "rings": 5,
      "equality_cases_rejected": 1,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 11,
      "rings": 6,
      "equality_cases_rejected": 0,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 12,
      "rings": 6,
      "equality_cases_rejected": 0,
      "exact_set_equality": true
    }
  ],
  "seconds": 1.818,
  "scope": "Shared tensor presentations and canonicalization; direct matrix commutation and determinant expansion; every exclusive integer bound from 5 through 12."
}


==> anc/supplementary/independent/results/unpruned_census_audit.json <==
{
  "passed": true,
  "unpruned_rings": 95842,
  "strict_dimension_survivors": 8977,
  "exact_parameter_set_equality": true,
  "seconds": 20.758,
  "independence": "Authors elimination; both dimension prunings removed; independent direct determinant expansion in Python."
}


==> anc/supplementary/independent/unpruned_census_audit.py <==
#!/usr/bin/env python3
"""Disable both dimension prunings in a temporary enumerator, then filter in Python.
The Diophantine elimination remains the author's implementation: this tests
pruning and boundary consistency, not an independent all-rank completeness proof.
"""

def require(test, message='independent check failed'):
    if not test:
        raise RuntimeError(message)

import argparse,json,subprocess,tempfile,time
from pathlib import Path
p=argparse.ArgumentParser(description=__doc__);p.add_argument('archive',type=Path);p.add_argument('--output',type=Path)
a=p.parse_args();root=a.archive/'supplementary/census';start=time.monotonic()
source=(root/'enumerate.cpp').read_text()
require(source.count('bool bounded(const T&R,I D){') == 1, 'check failed (unpruned_census_audit.py:11)')
source=source.replace('bool bounded(const T&R,I D){','bool bounded(const T&R,I D){ return true;')
prune='if(2+2*b*b+2*c*c+d*d+2*e*e+f*f>=D)continue;'
require(source.count(prune) == 1, 'check failed (unpruned_census_audit.py:14)')
source=source.replace(prune,'/* dimension diagonal pruning disabled for audit */')
with tempfile.TemporaryDirectory()as t:
    t=Path(t);(t/'enumerate.cpp').write_text(source)
    subprocess.run(['g++','-O3','-std=c++17',str(t/'enumerate.cpp'),'-o',str(t/'enumerate')],check=True)
    raw=subprocess.run([str(t/'enumerate'),'59','3600'],check=True,text=True,capture_output=True).stdout
# Use independent direct determinant expansion, not Bareiss or rank4.py.
def det(M):
    if len(M)==1:return M[0][0]
    return sum((-1)**j*M[0][j]*det([r[:j]+r[j+1:]for r in M[1:]])for j in range(len(M)))
def tensor(tag,p):
    unit=[[int(i==j)for j in range(4)]for i in range(4)]
    if tag=='S':
        a,b,c,d,e,f,g,h,i,j=p
        return [unit,[[0,1,0,0],[1,a,b,c],[0,b,d,e],[0,c,e,f]],[[0,0,1,0],[0,b,d,e],[1,d,g,h],[0,e,h,i]],[[0,0,0,1],[0,c,e,f],[0,e,h,i],[1,f,i,j]]]
    a,b,c,d,e,f=p
    X=[[0,1,0,0],[1,a,b,b],[0,b,c,d],[0,b,d,c]]
    Y=[[0,0,1,0],[0,b,c,d],[0,d,e,f],[1,c,e,e]]
    return [unit,X,Y,list(map(list,zip(*Y)))]
kept=[];rawlines=raw.splitlines()
for line in rawlines:
    tag,*v=line.split();R=tensor(tag,list(map(int,v)))
    Q=[[3600*int(i==j)-sum(R[k][i][z]*R[k][j][z]for k in range(4)for z in range(4))for j in range(4)]for i in range(4)]
    if all(det([row[:k]for row in Q[:k]])>0 for k in range(1,5)):kept.append(line)
expected=(root/'data/parameters.txt').read_text().splitlines()
require(len(set(rawlines)) == len(rawlines), 'check failed (unpruned_census_audit.py:39)')
require(set(kept) == set(expected) and len(kept) == len(expected), 'check failed (unpruned_census_audit.py:40)')
result={'passed':True,'unpruned_rings':len(rawlines),'strict_dimension_survivors':len(kept),
        'exact_parameter_set_equality':True,'seconds':round(time.monotonic()-start,3),
        'independence':'Authors elimination; both dimension prunings removed; independent direct determinant expansion in Python.'}
print(json.dumps(result,indent=2))
if a.output:a.output.write_text(json.dumps(result,indent=2)+'\n')


==> anc/supplementary/model_table.json <==
[
  {
    "model": "Vec_C2xC2",
    "multiplicity": 1,
    "name_tex": "$\\mathrm{Vec}_{C_2\\times C_2}$",
    "dimension": {
      "constant": 4,
      "coefficient": 0,
      "radicand": 0,
      "denominator": 1
    },
    "reference_tex": "\\cite[\\S3.4]{LPR}"
  },
  {
    "model": "Fib_x_Vec_C2",
    "multiplicity": 1,
    "name_tex": "$\\Fib\\boxtimes\\mathrm{Vec}_{C_2}$",
    "dimension": {
      "constant": 5,
      "coefficient": 1,
      "radicand": 5,
      "denominator": 1
    },
    "reference_tex": "\\cite[\\S3.4]{LPR}"
  },
  {
    "model": "Rep_D10",
    "multiplicity": 1,
    "name_tex": "$\\Rep(D_5)$",
    "dimension": {
      "constant": 10,
      "coefficient": 0,
      "radicand": 0,
      "denominator": 1
    },
    "reference_tex": "\\cite[\\S3.4]{LPR}"
  },
  {
    "model": "Ad_SU2_6",
    "multiplicity": 1,
    "name_tex": "$\\mathrm{PSU}(2)_6$",
    "dimension": {
      "constant": 8,
      "coefficient": 4,
      "radicand": 2,
      "denominator": 1
    },
    "reference_tex": "\\cite[Theorem 3.1]{EIP}"
  },
  {
    "model": "Fib_x_Fib",
    "multiplicity": 1,
    "name_tex": "$\\Fib\\boxtimes\\Fib$",
    "dimension": {
      "constant": 15,
      "coefficient": 5,
      "radicand": 5,
      "denominator": 2
    },
    "reference_tex": "\\cite[\\S3.4]{LPR}"
  },
  {
    "model": "Ad_SU2_7",
    "multiplicity": 1,
    "name_tex": "$\\mathrm{PSU}(2)_7$",
    "dimension": {
      "polynomial": [
        1,
        -27,
        162,
        -243
      ],
      "symbol": "\\delta_7"
    },
    "reference_tex": "\\cite[\\S3.4]{LPR}"
  },
  {
    "model": "Vec_C4",
    "multiplicity": 1,
    "name_tex": "$\\mathrm{Vec}_{C_4}$",
    "dimension": {
      "constant": 4,
      "coefficient": 0,
      "radicand": 0,
      "denominator": 1
    },
    "reference_tex": "\\cite[\\S3.4]{LPR}"
  },
  {
    "model": "TY_C3",
    "multiplicity": 1,
    "name_tex": "Tambara--Yamagami on $C_3$",
    "dimension": {
      "constant": 6,
      "coefficient": 0,
      "radicand": 0,
      "denominator": 1
    },
    "reference_tex": "\\cite{TambaraYamagami}"
  },
  {
    "model": "S_prime",
    "multiplicity": 1,
    "name_tex": "Principal even part of $S'$",
    "dimension": {
      "constant": 8,
      "coefficient": 4,
      "radicand": 2,
      "denominator": 1
    },
    "reference_tex": "\\cite[Theorem 1]{LMP}"
  },
  {
    "model": "2D2",
    "multiplicity": 2,
    "name_tex": "Principal even part of $2D2$",
    "dimension": {
      "constant": 20,
      "coefficient": 8,
      "radicand": 5,
      "denominator": 1
    },
    "reference_tex": "\\cite[Theorem 3.1]{EIP}"
  },
  {
    "model": "Haagerup_H1",
    "multiplicity": 2,
    "name_tex": "$\\mathcal H_1$ (Haagerup)",
    "dimension": {
      "constant": 39,
      "coefficient": 9,
      "radicand": 13,
      "denominator": 2
    },
    "reference_tex": "\\cite[Table 2]{GrossmanSnyder}"
  },
  {
    "model": "Rep_A4",
    "multiplicity": 2,
    "name_tex": "$\\Rep(A_4)$",
    "dimension": {
      "constant": 12,
      "coefficient": 0,
      "radicand": 0,
      "denominator": 1
    },
    "reference_tex": "\\cite[Theorem 1.1]{Larson}"
  },
  {
    "model": "Ad_E8",
    "multiplicity": 3,
    "name_tex": "$\\Ad(E_8)$",
    "dimension": {
      "polynomial": [
        1,
        -45,
        375,
        -1125,
        1125
      ],
      "symbol": "\\delta_E"
    },
    "reference_tex": "\\cite{IzumiE8,EvansJones}"
  },
  {
    "model": "Near_C3_3",
    "multiplicity": 3,
    "name_tex": "Near-group type $(C_3,3)$",
    "dimension": {
      "constant": 21,
      "coefficient": 3,
      "radicand": 21,
      "denominator": 2
    },
    "reference_tex": "\\cite[Example 9.4]{IzumiNear}"
  },
  {
    "model": "Near_C3_6",
    "multiplicity": 6,
    "name_tex": "Near-group type $(C_3,6)$",
    "dimension": {
      "constant": 24,
      "coefficient": 12,
      "radicand": 3,
      "denominator": 1
    },
    "reference_tex": "\\cite[Theorem 10.19]{IzumiNear}"
  }
]


==> anc/supplementary/tests/README.md <==
# Positive and adversarial regressions

The principal runner executes `regression.py` normally and under Python `-O`.
There are 23 targeted checks. See the principal guide `../README.md` for their
coverage and the JSON results for the actual rejection messages.

The retained false Rep(A4) exclusion must fail because it supplies no violated
local condition. The fixture uses the current global-dimension Galois-branch name;
its mathematical null-obstruction failure is unchanged. Other tests mutate copies
in memory and never overwrite the classification ledger. A regression must give
an explicit mathematical verifier rejection, not an incidental exception.


==> anc/supplementary/tests/fixtures/rep_a4_false_exclusion.json <==
{
  "kind": "spherical",
  "generator": 2,
  "characters": [
    {
      "factor": [
        "1",
        "-10"
      ],
      "obstruction": {
        "kind": "galois_global_dimension"
      }
    },
    {
      "factor": [
        "1",
        "-6"
      ],
      "obstruction": {
        "kind": "norm",
        "polynomial": [
          "1",
          "-12"
        ],
        "prime": 3
      }
    },
    {
      "factor": [
        "1",
        "4",
        "7"
      ],
      "obstruction": {
        "kind": "zero",
        "object": 1
      }
    }
  ],
  "pseudo": {
    "kind": "induction",
    "generator": 2,
    "fp_factor": [
      "1",
      "-10"
    ],
    "roots": [
      [
        "3"
      ],
      [
        "3"
      ],
      [
        "4"
      ],
      [
        "12"
      ]
    ],
    "column_counts": [
      1,
      1,
      1
    ],
    "low_count": 1,
    "failures": [
      {
        "columns": [
          [
            1,
            0,
            0,
            0
          ],
          [
            1,
            1,
            0,
            0
          ],
          [
            1,
            1,
            0,
            0
          ],
          [
            1,
            0,
            1,
            1
          ]
        ],
        "obstruction": null
      }
    ]
  }
}


==> anc/supplementary/tests/regression.py <==
#!/usr/bin/env python3
"""Positive and adversarial certificate regressions; safe under Python -O.

Every rejection must raise the verifier's explicit VerificationError rather
than merely crash. Fixtures and mutations do not modify the release ledger.
"""
import argparse
from copy import deepcopy
import importlib.util
import json
from pathlib import Path
import sys
import time
from unittest.mock import patch

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / 'classification/software'))
from exact import VerificationError, require
from spherical import check_sphere, sphere_certificate
from induction import check_root_length, check_low_witness, low_data, row_gap
from rings import Characters
from exact import ec, pc, poly, t as field_t
import sympy as s
import rings
import rapid


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path, default=ROOT / 'tests/results.json')
    args = parser.parse_args()
    started = time.monotonic()
    rows = [json.loads(line) for line in (ROOT/'census/data/rings.jsonl').read_text().splitlines()]
    records = [json.loads(line) for line in (ROOT/'classification/results/certificates.jsonl').read_text().splitlines()]
    models = json.loads((ROOT/'classification/models.json').read_text())
    pairs = list(zip(rows, records))
    results = []

    # This actual fusion ring has two factors giving valid d-number
    # obstructions. Reversing factor discovery order must not change the
    # chosen certificate, with or without optional FLINT acceleration.
    witness_ring = rings.sd_tensor((0,1,6,4,8,2,8,12,7,16))
    factors = list(rings.codegree_factors(witness_ring))
    expected = rings.dnumber(witness_ring)
    require(expected is not None and len(factors)==2, 'd-number order fixture changed')
    for factor_order in (factors, list(reversed(factors))):
        with patch.object(rings, 'codegree_factors', return_value=factor_order):
            require(rings.dnumber(witness_ring)==expected, 'SymPy factor order changes witness')
    if rapid.fmpz_mat is not None:
        unit, factors = rapid.casimir_polynomial(witness_ring).factor()
        class FactoredPolynomial:
            def __init__(self, ordered): self.ordered = ordered
            def factor(self): return unit, self.ordered
        for factor_order in (factors, list(reversed(factors))):
            with patch.object(rapid, 'casimir_polynomial', return_value=FactoredPolynomial(factor_order)):
                require(rapid.dnumber(witness_ring)==expected, 'FLINT factor order changes witness')
    require(rapid.dnumber(witness_ring)==expected, 'backends choose different d-number witnesses')
    results.append({'test':'d-number witness invariant under factor order', 'passed':True})

    def rejects(name, fn, required_message=None):
        try:
            fn()
        except VerificationError as exc:
            message = str(exc)
            require(required_message is None or required_message in message,
                    f'{name}: rejected for unexpected reason: {message}')
            results.append({'test': name, 'passed': True, 'rejection': message})
        else:
            raise RuntimeError(f'{name}: an invalid certificate was accepted')

    rep = next(model['matrices'] for model in models if model['model']=='Rep_A4')
    require(sphere_certificate(rep) is None, 'Rep(A4) positive control failed')
    results.append({'test':'Rep(A4) positive control', 'passed':True})
    forged = json.loads((ROOT/'tests/fixtures/rep_a4_false_exclusion.json').read_text())
    rejects('Rep(A4) null-obstruction exclusion', lambda: check_sphere(rep, forged),
            'low obstruction not verified')

    row, rec = next((r,c) for r,c in pairs if c['stage']=='central_induction'
                    and (c['certificate'].get('pseudo') or {}).get('kind')=='induction'
                    and len(c['certificate']['pseudo']['failures'])>=2)
    tensor, proof = row['tensor'], rec['certificate']
    check_sphere(tensor, proof)
    results.append({'test':'valid multi-branch central certificate', 'passed':True, 'ring_id':row['id']})

    changed = deepcopy(proof); changed['characters'].pop()
    rejects('omitted character orbit', lambda: check_sphere(tensor, changed), 'missing character branches')
    changed = deepcopy(proof); changed['pseudo']['failures'].pop()
    rejects('omitted low-matrix branch', lambda: check_sphere(tensor, changed), 'missing low-matrix branches')
    changed = deepcopy(proof)
    changed['pseudo']['failures'][1] = deepcopy(changed['pseudo']['failures'][0])
    rejects('duplicated low-matrix branch', lambda: check_sphere(tensor, changed), 'wrong low rows')
    changed = deepcopy(proof); changed['pseudo']['failures'][0]['columns'][1][1] += 1
    rejects('incorrect induction row', lambda: check_sphere(tensor, changed), 'wrong low rows')
    changed = deepcopy(proof); changed['pseudo']['failures'][0]['obstruction'] = None
    rejects('null obstruction in a real exclusion', lambda: check_sphere(tensor, changed), 'low obstruction not verified')
    changed = deepcopy(proof); changed['pseudo']['roots'].pop()
    rejects('omitted formal-codegree root', lambda: check_sphere(tensor, changed), 'wrong or incomplete roots')

    row, rec = next((r,c) for r,c in pairs if any(
        b['obstruction'].get('kind')=='polynomial_row' for b in
        (c['certificate'].get('pseudo') or {}).get('failures',[])))
    changed = deepcopy(rec['certificate'])
    branch = next(b for b in changed['pseudo']['failures'] if b['obstruction'].get('kind')=='polynomial_row')
    branch['obstruction']['gap'] = ['0']
    rejects('false strict-sign witness', lambda: check_sphere(row['tensor'], changed), 'low obstruction not verified')

    row, rec = next((r,c) for r,c in pairs if any(
        b['obstruction'].get('kind')=='norm' for b in c['certificate'].get('characters',[])))
    changed = deepcopy(rec['certificate'])
    branch = next(b for b in changed['characters'] if b['obstruction'].get('kind')=='norm')
    branch['obstruction']['polynomial'] = ['1','0']
    rejects('unrelated norm polynomial', lambda: check_sphere(row['tensor'], changed), 'unrelated norm factor')
    changed = deepcopy(rec['certificate'])
    next(b for b in changed['characters'] if b['obstruction'].get('kind')=='norm')['obstruction']['prime']=4
    rejects('composite norm witness', lambda: check_sphere(row['tensor'], changed), 'nonprime witness')

    row, rec = next((r,c) for r,c in pairs if c['stage']=='quadratic_root_length')
    changed = deepcopy(rec['certificate'])
    changed['basis'] = [1,0,2,3]  # not unit preserving
    rejects('wrong quadratic-family basis permutation', lambda: check_root_length(row['tensor'],changed),
            'quadratic root-length hypotheses fail')

    row, rec = next((r,c) for r,c in pairs if any(
        b['obstruction'].get('kind')=='spherical_first_moment' for b in c['certificate'].get('characters',[])))
    changed = deepcopy(rec['certificate'])
    branch = next(b for b in changed['characters'] if b['obstruction']['kind']=='spherical_first_moment')
    branch['obstruction']['gap'] = ['0']
    rejects('false first-moment gap', lambda: check_sphere(row['tensor'], changed),
            'spherical first-moment bound not violated')
    changed = deepcopy(rec['certificate'])
    branch = next(b for b in changed['characters'] if b['obstruction']['kind']=='spherical_first_moment')
    branch['obstruction']['embedding'] = 100
    rejects('nonexistent first-moment embedding', lambda: check_sphere(row['tensor'], changed),
            'invalid real embedding')

    row, rec = next((r,c) for r,c in pairs if any(
        b['obstruction'].get('kind')=='codegree_field' for b in c['certificate'].get('characters',[])))
    def field_mutation():
        proof=deepcopy(rec['certificate'])
        branch=next(b for b in proof['characters'] if b['obstruction']['kind']=='codegree_field')
        return proof,branch
    changed,branch=field_mutation();branch['obstruction']['prime']=4
    rejects('composite residue-field prime',lambda:check_sphere(row['tensor'],changed),'nonprime field witness')
    changed,branch=field_mutation()
    f=poly(branch['factor']);p=branch['obstruction']['prime']
    branch['obstruction']['generator_root']=next(i for i in range(p) if int(f.eval(i))%p!=0)
    rejects('false residue-field root',lambda:check_sphere(row['tensor'],changed),
            'field generator has no claimed simple residue root')
    changed,branch=field_mutation();p=branch['obstruction']['prime']
    a=Characters(row['tensor'],changed['generator'])
    branch['obstruction']['irreducible_factor']=pc(s.Poly(a.cp,field_t,modulus=p).monic())
    rejects('reducible residue-field factor',lambda:check_sphere(row['tensor'],changed),
            'reducible residue witness')
    changed,branch=field_mutation()
    branch['obstruction']['irreducible_factor']=['1','0','0']
    rejects('unrelated residue-field factor',lambda:check_sphere(row['tensor'],changed),'unrelated residue factor')

    # A checker must accept a valid supplied witness even if discovery chose another one.
    alternative_found=False
    for row,rec in pairs:
        if rec['stage']!='central_induction':continue
        proof=rec['certificate'];a=Characters(row['tensor'],proof['generator'])
        f,K,ds,D,pD,emb=a.fp()
        for bi,branch in enumerate(proof['pseudo']['failures']):
            Q,W=low_data(branch['columns'],a.C,ds,K)
            for i in range(1,4):
                gap=row_gap(i,W,ds,D,K,a.du)
                witness={'kind':'polynomial_row','object':i,'nonselfdual':a.du[i]!=i,'gap':ec(gap)}
                if emb.sign(gap)>0 and witness!=branch['obstruction']:
                    changed=deepcopy(proof);changed['pseudo']['failures'][bi]['obstruction']=witness
                    check_sphere(row['tensor'],changed)
                    results.append({'test':'valid non-first obstruction accepted','passed':True,'ring_id':row['id']})
                    alternative_found=True;break
            if alternative_found:break
        if alternative_found:break
    require(alternative_found,'no alternative witness found for acceptance regression')

    spec=importlib.util.spec_from_file_location('release_certificate_verifier',ROOT/'classification/verify.py')
    verifier=importlib.util.module_from_spec(spec);spec.loader.exec_module(verifier);verifier.initialize(models)
    row, rec = next((r,c) for r,c in pairs if c['stage']=='model')
    changed = deepcopy(rec)
    changed['certificate']['model'] = next(m['model'] for m in models if m['model']!=rec['certificate']['model'])
    rejects('wrong positive-model fusion-data identification', lambda: verifier.verify_record((row,changed)), 'model tensor mismatch')

    # The separate central implementation must not leave an FP-orbit claim unproved.
    spec=importlib.util.spec_from_file_location('independent_central',ROOT/'independent/independent_central_audit.py')
    independent=importlib.util.module_from_spec(spec);spec.loader.exec_module(independent)
    row, rec = next((r,c) for r,c in pairs if c['stage']=='central_induction' and any(
        b['obstruction'].get('kind')=='galois_global_dimension' for b in c['certificate']['characters']))
    changed=deepcopy(rec);changed['certificate']['pseudo']=None
    try:
        independent.verify((row,changed))
    except RuntimeError as exc:
        require('FP orbit has no exclusion proof' in str(exc), 'unexpected independent-check failure')
        results.append({'test':'independent checker missing FP proof','passed':True,'rejection':str(exc)})
    else:
        raise RuntimeError('independent checker accepted an unproved FP orbit')

    result={'all_checks_passed':True,'tests':len(results),'optimized_python':bool(sys.flags.optimize),
            'seconds':round(time.monotonic()-started,3),'results':results}
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))

if __name__=='__main__':
    main()


==> anc/supplementary/tests/results.json <==
{
  "all_checks_passed": true,
  "tests": 23,
  "optimized_python": false,
  "seconds": 0.627,
  "results": [
    {
      "test": "d-number witness invariant under factor order",
      "passed": true
    },
    {
      "test": "Rep(A4) positive control",
      "passed": true
    },
    {
      "test": "Rep(A4) null-obstruction exclusion",
      "passed": true,
      "rejection": "low obstruction not verified: null or malformed witness"
    },
    {
      "test": "valid multi-branch central certificate",
      "passed": true,
      "ring_id": 2
    },
    {
      "test": "omitted character orbit",
      "passed": true,
      "rejection": "missing character branches"
    },
    {
      "test": "omitted low-matrix branch",
      "passed": true,
      "rejection": "missing low-matrix branches"
    },
    {
      "test": "duplicated low-matrix branch",
      "passed": true,
      "rejection": "wrong low rows"
    },
    {
      "test": "incorrect induction row",
      "passed": true,
      "rejection": "wrong low rows"
    },
    {
      "test": "null obstruction in a real exclusion",
      "passed": true,
      "rejection": "low obstruction not verified: null or malformed witness"
    },
    {
      "test": "omitted formal-codegree root",
      "passed": true,
      "rejection": "wrong or incomplete roots"
    },
    {
      "test": "false strict-sign witness",
      "passed": true,
      "rejection": "low obstruction not verified: false strict gap"
    },
    {
      "test": "unrelated norm polynomial",
      "passed": true,
      "rejection": "unrelated norm factor"
    },
    {
      "test": "composite norm witness",
      "passed": true,
      "rejection": "nonprime witness"
    },
    {
      "test": "wrong quadratic-family basis permutation",
      "passed": true,
      "rejection": "quadratic root-length hypotheses fail"
    },
    {
      "test": "false first-moment gap",
      "passed": true,
      "rejection": "spherical first-moment bound not violated"
    },
    {
      "test": "nonexistent first-moment embedding",
      "passed": true,
      "rejection": "invalid real embedding"
    },
    {
      "test": "composite residue-field prime",
      "passed": true,
      "rejection": "nonprime field witness"
    },
    {
      "test": "false residue-field root",
      "passed": true,
      "rejection": "field generator has no claimed simple residue root"
    },
    {
      "test": "reducible residue-field factor",
      "passed": true,
      "rejection": "reducible residue witness"
    },
    {
      "test": "unrelated residue-field factor",
      "passed": true,
      "rejection": "unrelated residue factor"
    },
    {
      "test": "valid non-first obstruction accepted",
      "passed": true,
      "ring_id": 2
    },
    {
      "test": "wrong positive-model fusion-data identification",
      "passed": true,
      "rejection": "model tensor mismatch"
    },
    {
      "test": "independent checker missing FP proof",
      "passed": true,
      "rejection": "FP orbit has no exclusion proof"
    }
  ]
}


==> anc/supplementary/tests/results_optimized.json <==
{
  "all_checks_passed": true,
  "tests": 23,
  "optimized_python": true,
  "seconds": 0.651,
  "results": [
    {
      "test": "d-number witness invariant under factor order",
      "passed": true
    },
    {
      "test": "Rep(A4) positive control",
      "passed": true
    },
    {
      "test": "Rep(A4) null-obstruction exclusion",
      "passed": true,
      "rejection": "low obstruction not verified: null or malformed witness"
    },
    {
      "test": "valid multi-branch central certificate",
      "passed": true,
      "ring_id": 2
    },
    {
      "test": "omitted character orbit",
      "passed": true,
      "rejection": "missing character branches"
    },
    {
      "test": "omitted low-matrix branch",
      "passed": true,
      "rejection": "missing low-matrix branches"
    },
    {
      "test": "duplicated low-matrix branch",
      "passed": true,
      "rejection": "wrong low rows"
    },
    {
      "test": "incorrect induction row",
      "passed": true,
      "rejection": "wrong low rows"
    },
    {
      "test": "null obstruction in a real exclusion",
      "passed": true,
      "rejection": "low obstruction not verified: null or malformed witness"
    },
    {
      "test": "omitted formal-codegree root",
      "passed": true,
      "rejection": "wrong or incomplete roots"
    },
    {
      "test": "false strict-sign witness",
      "passed": true,
      "rejection": "low obstruction not verified: false strict gap"
    },
    {
      "test": "unrelated norm polynomial",
      "passed": true,
      "rejection": "unrelated norm factor"
    },
    {
      "test": "composite norm witness",
      "passed": true,
      "rejection": "nonprime witness"
    },
    {
      "test": "wrong quadratic-family basis permutation",
      "passed": true,
      "rejection": "quadratic root-length hypotheses fail"
    },
    {
      "test": "false first-moment gap",
      "passed": true,
      "rejection": "spherical first-moment bound not violated"
    },
    {
      "test": "nonexistent first-moment embedding",
      "passed": true,
      "rejection": "invalid real embedding"
    },
    {
      "test": "composite residue-field prime",
      "passed": true,
      "rejection": "nonprime field witness"
    },
    {
      "test": "false residue-field root",
      "passed": true,
      "rejection": "field generator has no claimed simple residue root"
    },
    {
      "test": "reducible residue-field factor",
      "passed": true,
      "rejection": "reducible residue witness"
    },
    {
      "test": "unrelated residue-field factor",
      "passed": true,
      "rejection": "unrelated residue factor"
    },
    {
      "test": "valid non-first obstruction accepted",
      "passed": true,
      "ring_id": 2
    },
    {
      "test": "wrong positive-model fusion-data identification",
      "passed": true,
      "rejection": "model tensor mismatch"
    },
    {
      "test": "independent checker missing FP proof",
      "passed": true,
      "rejection": "FP orbit has no exclusion proof"
    }
  ]
}


==> anc/supplementary/validation/census_regeneration.log <==
8977 rings; output /workspace/scratch/20a203d22eb2/revised/anc/supplementary/census/data; 7.034 seconds including compilation.


==> anc/supplementary/validation/census_verification.log <==
{
  "all_checks_passed": true,
  "type_counts": {
    "N": 94,
    "S": 8883
  },
  "counts_by_multiplicity": {
    "1": 10,
    "2": 17,
    "3": 24,
    "4": 45,
    "5": 55,
    "6": 81,
    "7": 92,
    "8": 137,
    "9": 151,
    "10": 186,
    "11": 238,
    "12": 290,
    "13": 241,
    "14": 333,
    "15": 336,
    "16": 489,
    "17": 374,
    "18": 403,
    "19": 405,
    "20": 488,
    "21": 449,
    "22": 363,
    "23": 341,
    "24": 421,
    "25": 329,
    "26": 286,
    "27": 248,
    "28": 280,
    "29": 358,
    "30": 179,
    "31": 194,
    "32": 166,
    "33": 113,
    "34": 130,
    "35": 103,
    "36": 109,
    "37": 73,
    "38": 52,
    "39": 51,
    "40": 44,
    "41": 44,
    "42": 40,
    "43": 31,
    "44": 27,
    "45": 21,
    "46": 25,
    "47": 12,
    "48": 14,
    "49": 16,
    "50": 13,
    "51": 11,
    "52": 8,
    "53": 7,
    "54": 5,
    "55": 7,
    "56": 5,
    "57": 3,
    "58": 2,
    "59": 2
  },
  "duality_split_csv_checked": true,
  "gzip_content_and_header_checked": true,
  "source_hashes_checked": true,
  "rings_verified": 8977,
  "all_tensor_axioms": true,
  "all_six_basis_permutations": true,
  "exact_dimension_bound": true,
  "complete_regeneration": false,
  "elapsed_seconds": 4.576
}


==> anc/supplementary/validation/certificate_regeneration.log <==
{'filter': 'rank_two', 'excluded': 1676, 'remaining': 7301, 'seconds': 0.024314}
{'filter': 'formal_codegree_dnumber', 'excluded': 6541, 'remaining': 760, 'seconds': 20.740007}
{'filter': 'published_rank_four_families', 'excluded': 475, 'remaining': 285, 'seconds': 0.029979}
{'filter': 'quadratic_root_length', 'excluded': 10, 'remaining': 275, 'seconds': 0.012175}
{'filter': 'spherical_arithmetic', 'excluded': 210, 'remaining': 65}
{'filter': 'central_induction', 'excluded': 50, 'remaining': 15}
COMPLETE 24.544068 seconds; 15 models


==> anc/supplementary/validation/certificate_verification.log <==
{
  "optimized_python": false,
  "arithmetic_backend": "python-flint",
  "survivor_ledger_checked": true,
  "checked_rings": 8977,
  "verified_models": 15,
  "verified_filters": {
    "formal_codegree_dnumber": 6541,
    "spherical_arithmetic": 210,
    "published_rank_four_families": 475,
    "model": 15,
    "central_induction": 50,
    "rank_two": 1676,
    "quadratic_root_length": 10
  },
  "seconds": 8.184384,
  "all_checks_passed": true
}


==> anc/supplementary/validation/certificate_verification_optimized.log <==
{
  "optimized_python": true,
  "arithmetic_backend": "python-flint",
  "survivor_ledger_checked": true,
  "checked_rings": 8977,
  "verified_models": 15,
  "verified_filters": {
    "formal_codegree_dnumber": 6541,
    "spherical_arithmetic": 210,
    "published_rank_four_families": 475,
    "model": 15,
    "central_induction": 50,
    "rank_two": 1676,
    "quadratic_root_length": 10
  },
  "seconds": 5.882752,
  "all_checks_passed": true
}


==> anc/supplementary/validation/exhaustive_small_box.log <==
27 rings; output /tmp/rank4-box-audit-zbmkpowp; 2.910 seconds including compilation.
{
  "maximum_multiplicity": 2,
  "parameter_assignments": 59778,
  "rings": 27,
  "exact_set_equality": true,
  "elapsed_seconds": 3.415
}


==> anc/supplementary/validation/independent_central_audit.log <==
{
  "passed": true,
  "spherical_records": 260,
  "arithmetic_records": 210,
  "central_records": 50,
  "counts": {
    "full_box_columns_tested": 261529,
    "induction_certificates": 50,
    "low_involution_moment": 1,
    "low_polynomial_row": 296,
    "orbit_codegree_field": 2,
    "orbit_duality": 9,
    "orbit_galois_global_dimension": 50,
    "orbit_norm": 321,
    "orbit_spherical_first_moment": 61,
    "orbit_zero": 49,
    "unquotiented_low_choices": 500
  },
  "seconds": 5.929,
  "independence": "No production imports; spectral-adjugate characters; resultant norms; exhaustive residue divisors; full integer boxes and full products of induction rows before equal-formal-codegree quotienting."
}


==> anc/supplementary/validation/independent_models.log <==
Archive labels: ['Vec_C2xC2', 'Fib_times_Vec_C2', 'Rep_D10', 'PSU2_6', 'Fib_times_Fib', 'PSU2_7', 'Vec_C4', 'Tambara_Yamagami_C3', 'pseudo_PSU2_6', 'even_part_2D2', 'Haagerup_H1', 'Rep_A4', 'Ad_E8', 'near_group_C3_parameter3', 'near_group_C3_parameter6']
{
  "passed": true,
  "models": 15,
  "maximum_multiplicity": 6,
  "maximum_FP_dimension": "24 + 12*sqrt(3)",
  "unique_maximum_model": "Near_C3_6",
  "scope": "Exact independent fusion-rule reconstruction and fusion-ring isomorphisms; no new verification of external associators.",
  "rows": [
    {
      "independent_model": "Vec_C2xC2",
      "archive_model": "Vec_C2xC2",
      "archive_label": "F_{1,1}",
      "source_to_archive_permutation": [
        0,
        1,
        2,
        3
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -16,
        96,
        -256,
        256
      ],
      "FP_dimension_isolating_interval": [
        "4",
        "4"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Fib_x_Vec_C2",
      "archive_model": "Fib_times_Vec_C2",
      "archive_label": "F_{1,2}",
      "source_to_archive_permutation": [
        0,
        1,
        3,
        2
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -20,
        140,
        -400,
        400
      ],
      "FP_dimension_isolating_interval": [
        "710647/98209",
        "878408/121393"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Rep_D10",
      "archive_model": "Rep_D10",
      "archive_label": "F_{1,3}",
      "source_to_archive_permutation": [
        0,
        1,
        2,
        3
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -22,
        165,
        -500,
        500
      ],
      "FP_dimension_isolating_interval": [
        "10",
        "10"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Ad_SU2_6",
      "archive_model": "PSU2_6",
      "archive_label": "F_{1,4}",
      "source_to_archive_permutation": [
        0,
        2,
        3,
        1
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -24,
        176,
        -512,
        512
      ],
      "FP_dimension_isolating_interval": [
        "2663428/195025",
        "1607521/117708"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Fib_x_Fib",
      "archive_model": "Fib_times_Fib",
      "archive_label": "F_{1,5}",
      "source_to_archive_permutation": [
        0,
        1,
        2,
        3
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -25,
        200,
        -625,
        625
      ],
      "FP_dimension_isolating_interval": [
        "2374727/181413",
        "2178309/166408"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Ad_SU2_7",
      "archive_model": "PSU2_7",
      "archive_label": "F_{1,6}",
      "source_to_archive_permutation": [
        0,
        3,
        2,
        1
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -30,
        243,
        -729,
        729
      ],
      "FP_dimension_isolating_interval": [
        "3754867/195216",
        "4091027/212693"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Vec_C4",
      "archive_model": "Vec_C4",
      "archive_label": "F_{1,7}",
      "source_to_archive_permutation": [
        0,
        2,
        1,
        3
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -16,
        96,
        -256,
        256
      ],
      "FP_dimension_isolating_interval": [
        "4",
        "4"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "TY_C3",
      "archive_model": "Tambara_Yamagami_C3",
      "archive_label": "F_{1,8}",
      "source_to_archive_permutation": [
        0,
        2,
        3,
        1
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -18,
        117,
        -324,
        324
      ],
      "FP_dimension_isolating_interval": [
        "6",
        "6"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "S_prime",
      "archive_model": "pseudo_PSU2_6",
      "archive_label": "F_{1,10}",
      "source_to_archive_permutation": [
        0,
        1,
        2,
        3
      ],
      "multiplicity": 1,
      "casimir_polynomial": [
        1,
        -24,
        176,
        -512,
        512
      ],
      "FP_dimension_isolating_interval": [
        "2663428/195025",
        "1607521/117708"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "2D2",
      "archive_model": "even_part_2D2",
      "archive_label": "F_{2,2}",
      "source_to_archive_permutation": [
        0,
        1,
        2,
        3
      ],
      "multiplicity": 2,
      "casimir_polynomial": [
        1,
        -48,
        416,
        -1280,
        1280
      ],
      "FP_dimension_isolating_interval": [
        "3830797/101107",
        "3940598/104005"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Haagerup_H1",
      "archive_model": "Haagerup_H1",
      "archive_label": "F_{2,15}",
      "source_to_archive_permutation": [
        0,
        3,
        2,
        1
      ],
      "multiplicity": 2,
      "casimir_polynomial": [
        1,
        -45,
        360,
        -1053,
        1053
      ],
      "FP_dimension_isolating_interval": [
        "12473770/349161",
        "1854841/51920"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Rep_A4",
      "archive_model": "Rep_A4",
      "archive_label": "F_{2,17}",
      "source_to_archive_permutation": [
        0,
        2,
        3,
        1
      ],
      "multiplicity": 2,
      "casimir_polynomial": [
        1,
        -22,
        153,
        -432,
        432
      ],
      "FP_dimension_isolating_interval": [
        "12",
        "12"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Ad_E8",
      "archive_model": "Ad_E8",
      "archive_label": "F_{3,19}",
      "source_to_archive_permutation": [
        0,
        3,
        2,
        1
      ],
      "multiplicity": 3,
      "casimir_polynomial": [
        1,
        -45,
        375,
        -1125,
        1125
      ],
      "FP_dimension_isolating_interval": [
        "4090802/116089",
        "6511123/184773"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Near_C3_3",
      "archive_model": "near_group_C3_parameter3",
      "archive_label": "F_{3,24}",
      "source_to_archive_permutation": [
        0,
        2,
        3,
        1
      ],
      "multiplicity": 3,
      "casimir_polynomial": [
        1,
        -27,
        198,
        -567,
        567
      ],
      "FP_dimension_isolating_interval": [
        "2310359/132979",
        "1681651/96792"
      ],
      "dimension_strictly_less_than_44": true
    },
    {
      "independent_model": "Near_C3_6",
      "archive_model": "near_group_C3_parameter6",
      "archive_label": "F_{6,81}",
      "source_to_archive_permutation": [
        0,
        2,
        3,
        1
      ],
      "multiplicity": 6,
      "casimir_polynomial": [
        1,
        -54,
        441,
        -1296,
        1296
      ],
      "FP_dimension_isolating_interval": [
        "6171364/137801",
        "7865521/175630"
      ],
      "dimension_strictly_less_than_44": false
    }
  ]
}


==> anc/supplementary/validation/independent_quadratic_audit.log <==
{
  "passed": true,
  "symbolic_associativity": true,
  "character_and_codegree_identities": true,
  "low_gram_moments": true,
  "quadratic_stage_exactly_R2_through_R11": true,
  "conductor_40_boundary_arithmetic": true,
  "boundary_trace_independent_of_indicator_sign": true,
  "scope": "Symbolic identities and exact arithmetic; categorical twist reasoning and Gauss-sum equality are mathematical arguments, not formally certified here.",
  "values": [
    {
      "n": 2,
      "d": 10,
      "t": 2,
      "Larson_lower_bound": "16",
      "terms": 18,
      "strict_length_gap": "-2",
      "boundary": true
    },
    {
      "n": 3,
      "d": 85,
      "t": 1,
      "Larson_lower_bound": "96",
      "terms": 38,
      "strict_length_gap": "58",
      "boundary": false
    },
    {
      "n": 4,
      "d": 37,
      "t": 2,
      "Larson_lower_bound": "144",
      "terms": 66,
      "strict_length_gap": "78",
      "boundary": false
    },
    {
      "n": 5,
      "d": 229,
      "t": 1,
      "Larson_lower_bound": "570",
      "terms": 102,
      "strict_length_gap": "468",
      "boundary": false
    },
    {
      "n": 6,
      "d": 82,
      "t": 2,
      "Larson_lower_bound": "480",
      "terms": 146,
      "strict_length_gap": "334",
      "boundary": false
    },
    {
      "n": 7,
      "d": 445,
      "t": 1,
      "Larson_lower_bound": "1232",
      "terms": 198,
      "strict_length_gap": "1034",
      "boundary": false
    },
    {
      "n": 8,
      "d": 145,
      "t": 2,
      "Larson_lower_bound": "896",
      "terms": 258,
      "strict_length_gap": "638",
      "boundary": false
    },
    {
      "n": 9,
      "d": 733,
      "t": 1,
      "Larson_lower_bound": "3294",
      "terms": 326,
      "strict_length_gap": "2968",
      "boundary": false
    },
    {
      "n": 10,
      "d": 226,
      "t": 2,
      "Larson_lower_bound": "2240",
      "terms": 402,
      "strict_length_gap": "1838",
      "boundary": false
    },
    {
      "n": 11,
      "d": 1093,
      "t": 1,
      "Larson_lower_bound": "6006",
      "terms": 486,
      "strict_length_gap": "5520",
      "boundary": false
    }
  ]
}


==> anc/supplementary/validation/manuscript_data_check.json <==
{
  "all_checks_passed": true,
  "multiplicity_rows": 59,
  "census_total": 8977,
  "generated_files": [
    "source/generated_filters.tex",
    "source/models.tex"
  ],
  "filter_table_matches": true,
  "model_table_order": "multiplicity, then exact global FP dimension",
  "displayed_model_order": [
    "Vec_C2xC2",
    "Vec_C4",
    "TY_C3",
    "Fib_x_Vec_C2",
    "Rep_D10",
    "Fib_x_Fib",
    "Ad_SU2_6",
    "S_prime",
    "Ad_SU2_7",
    "Rep_A4",
    "Haagerup_H1",
    "2D2",
    "Near_C3_3",
    "Ad_E8",
    "Near_C3_6"
  ],
  "displayed_model_dimensions": [
    {
      "model": "Vec_C2xC2",
      "dimension": "4",
      "dimension_tex": "4",
      "approximation": "4.000",
      "verified": true
    },
    {
      "model": "Fib_x_Vec_C2",
      "dimension": "sqrt(5) + 5",
      "dimension_tex": "5+\\sqrt{5}",
      "approximation": "7.236",
      "verified": true
    },
    {
      "model": "Rep_D10",
      "dimension": "10",
      "dimension_tex": "10",
      "approximation": "10.000",
      "verified": true
    },
    {
      "model": "Ad_SU2_6",
      "dimension": "4*sqrt(2) + 8",
      "dimension_tex": "8+4\\sqrt{2}",
      "approximation": "13.657",
      "verified": true
    },
    {
      "model": "Fib_x_Fib",
      "dimension": "5*sqrt(5)/2 + 15/2",
      "dimension_tex": "(15+5\\sqrt{5})/2",
      "approximation": "13.090",
      "verified": true
    },
    {
      "model": "Ad_SU2_7",
      "dimension": "3*CRootOf(x**3 - 9*x**2 + 18*x - 9, 2)",
      "dimension_tex": "\\delta_7",
      "approximation": "19.234",
      "verified": true
    },
    {
      "model": "Vec_C4",
      "dimension": "4",
      "dimension_tex": "4",
      "approximation": "4.000",
      "verified": true
    },
    {
      "model": "TY_C3",
      "dimension": "6",
      "dimension_tex": "6",
      "approximation": "6.000",
      "verified": true
    },
    {
      "model": "S_prime",
      "dimension": "4*sqrt(2) + 8",
      "dimension_tex": "8+4\\sqrt{2}",
      "approximation": "13.657",
      "verified": true
    },
    {
      "model": "2D2",
      "dimension": "8*sqrt(5) + 20",
      "dimension_tex": "20+8\\sqrt{5}",
      "approximation": "37.889",
      "verified": true
    },
    {
      "model": "Haagerup_H1",
      "dimension": "9*sqrt(13)/2 + 39/2",
      "dimension_tex": "(39+9\\sqrt{13})/2",
      "approximation": "35.725",
      "verified": true
    },
    {
      "model": "Rep_A4",
      "dimension": "12",
      "dimension_tex": "12",
      "approximation": "12.000",
      "verified": true
    },
    {
      "model": "Ad_E8",
      "dimension": "CRootOf(x**4 - 45*x**3 + 375*x**2 - 1125*x + 1125, 3)",
      "dimension_tex": "\\delta_E",
      "approximation": "35.238",
      "verified": true
    },
    {
      "model": "Near_C3_3",
      "dimension": "3*sqrt(21)/2 + 21/2",
      "dimension_tex": "(21+3\\sqrt{21})/2",
      "approximation": "17.374",
      "verified": true
    },
    {
      "model": "Near_C3_6",
      "dimension": "12*sqrt(3) + 24",
      "dimension_tex": "24+12\\sqrt{3}",
      "approximation": "44.785",
      "verified": true
    }
  ],
  "shifted_polynomials": [
    "u**3 + 105*u**2 + 3594*u + 39797",
    "u**4 + 131*u**3 + 6051*u**2 + 111251*u + 592441"
  ],
  "scope": "Verified-data generated tables and sharp-bound arithmetic; not proof-assistant certification."
}


==> anc/supplementary/validation/manuscript_data_check.log <==
{
  "all_checks_passed": true,
  "multiplicity_rows": 59,
  "census_total": 8977,
  "generated_files": [
    "source/generated_filters.tex",
    "source/models.tex"
  ],
  "filter_table_matches": true,
  "model_table_order": "multiplicity, then exact global FP dimension",
  "displayed_model_order": [
    "Vec_C2xC2",
    "Vec_C4",
    "TY_C3",
    "Fib_x_Vec_C2",
    "Rep_D10",
    "Fib_x_Fib",
    "Ad_SU2_6",
    "S_prime",
    "Ad_SU2_7",
    "Rep_A4",
    "Haagerup_H1",
    "2D2",
    "Near_C3_3",
    "Ad_E8",
    "Near_C3_6"
  ],
  "displayed_model_dimensions": [
    {
      "model": "Vec_C2xC2",
      "dimension": "4",
      "dimension_tex": "4",
      "approximation": "4.000",
      "verified": true
    },
    {
      "model": "Fib_x_Vec_C2",
      "dimension": "sqrt(5) + 5",
      "dimension_tex": "5+\\sqrt{5}",
      "approximation": "7.236",
      "verified": true
    },
    {
      "model": "Rep_D10",
      "dimension": "10",
      "dimension_tex": "10",
      "approximation": "10.000",
      "verified": true
    },
    {
      "model": "Ad_SU2_6",
      "dimension": "4*sqrt(2) + 8",
      "dimension_tex": "8+4\\sqrt{2}",
      "approximation": "13.657",
      "verified": true
    },
    {
      "model": "Fib_x_Fib",
      "dimension": "5*sqrt(5)/2 + 15/2",
      "dimension_tex": "(15+5\\sqrt{5})/2",
      "approximation": "13.090",
      "verified": true
    },
    {
      "model": "Ad_SU2_7",
      "dimension": "3*CRootOf(x**3 - 9*x**2 + 18*x - 9, 2)",
      "dimension_tex": "\\delta_7",
      "approximation": "19.234",
      "verified": true
    },
    {
      "model": "Vec_C4",
      "dimension": "4",
      "dimension_tex": "4",
      "approximation": "4.000",
      "verified": true
    },
    {
      "model": "TY_C3",
      "dimension": "6",
      "dimension_tex": "6",
      "approximation": "6.000",
      "verified": true
    },
    {
      "model": "S_prime",
      "dimension": "4*sqrt(2) + 8",
      "dimension_tex": "8+4\\sqrt{2}",
      "approximation": "13.657",
      "verified": true
    },
    {
      "model": "2D2",
      "dimension": "8*sqrt(5) + 20",
      "dimension_tex": "20+8\\sqrt{5}",
      "approximation": "37.889",
      "verified": true
    },
    {
      "model": "Haagerup_H1",
      "dimension": "9*sqrt(13)/2 + 39/2",
      "dimension_tex": "(39+9\\sqrt{13})/2",
      "approximation": "35.725",
      "verified": true
    },
    {
      "model": "Rep_A4",
      "dimension": "12",
      "dimension_tex": "12",
      "approximation": "12.000",
      "verified": true
    },
    {
      "model": "Ad_E8",
      "dimension": "CRootOf(x**4 - 45*x**3 + 375*x**2 - 1125*x + 1125, 3)",
      "dimension_tex": "\\delta_E",
      "approximation": "35.238",
      "verified": true
    },
    {
      "model": "Near_C3_3",
      "dimension": "3*sqrt(21)/2 + 21/2",
      "dimension_tex": "(21+3\\sqrt{21})/2",
      "approximation": "17.374",
      "verified": true
    },
    {
      "model": "Near_C3_6",
      "dimension": "12*sqrt(3) + 24",
      "dimension_tex": "24+12\\sqrt{3}",
      "approximation": "44.785",
      "verified": true
    }
  ],
  "shifted_polynomials": [
    "u**3 + 105*u**2 + 3594*u + 39797",
    "u**4 + 131*u**3 + 6051*u**2 + 111251*u + 592441"
  ],
  "scope": "Verified-data generated tables and sharp-bound arithmetic; not proof-assistant certification."
}


==> anc/supplementary/validation/regression_tests.log <==
{
  "all_checks_passed": true,
  "tests": 23,
  "optimized_python": false,
  "seconds": 0.627,
  "results": [
    {
      "test": "d-number witness invariant under factor order",
      "passed": true
    },
    {
      "test": "Rep(A4) positive control",
      "passed": true
    },
    {
      "test": "Rep(A4) null-obstruction exclusion",
      "passed": true,
      "rejection": "low obstruction not verified: null or malformed witness"
    },
    {
      "test": "valid multi-branch central certificate",
      "passed": true,
      "ring_id": 2
    },
    {
      "test": "omitted character orbit",
      "passed": true,
      "rejection": "missing character branches"
    },
    {
      "test": "omitted low-matrix branch",
      "passed": true,
      "rejection": "missing low-matrix branches"
    },
    {
      "test": "duplicated low-matrix branch",
      "passed": true,
      "rejection": "wrong low rows"
    },
    {
      "test": "incorrect induction row",
      "passed": true,
      "rejection": "wrong low rows"
    },
    {
      "test": "null obstruction in a real exclusion",
      "passed": true,
      "rejection": "low obstruction not verified: null or malformed witness"
    },
    {
      "test": "omitted formal-codegree root",
      "passed": true,
      "rejection": "wrong or incomplete roots"
    },
    {
      "test": "false strict-sign witness",
      "passed": true,
      "rejection": "low obstruction not verified: false strict gap"
    },
    {
      "test": "unrelated norm polynomial",
      "passed": true,
      "rejection": "unrelated norm factor"
    },
    {
      "test": "composite norm witness",
      "passed": true,
      "rejection": "nonprime witness"
    },
    {
      "test": "wrong quadratic-family basis permutation",
      "passed": true,
      "rejection": "quadratic root-length hypotheses fail"
    },
    {
      "test": "false first-moment gap",
      "passed": true,
      "rejection": "spherical first-moment bound not violated"
    },
    {
      "test": "nonexistent first-moment embedding",
      "passed": true,
      "rejection": "invalid real embedding"
    },
    {
      "test": "composite residue-field prime",
      "passed": true,
      "rejection": "nonprime field witness"
    },
    {
      "test": "false residue-field root",
      "passed": true,
      "rejection": "field generator has no claimed simple residue root"
    },
    {
      "test": "reducible residue-field factor",
      "passed": true,
      "rejection": "reducible residue witness"
    },
    {
      "test": "unrelated residue-field factor",
      "passed": true,
      "rejection": "unrelated residue factor"
    },
    {
      "test": "valid non-first obstruction accepted",
      "passed": true,
      "ring_id": 2
    },
    {
      "test": "wrong positive-model fusion-data identification",
      "passed": true,
      "rejection": "model tensor mismatch"
    },
    {
      "test": "independent checker missing FP proof",
      "passed": true,
      "rejection": "FP orbit has no exclusion proof"
    }
  ]
}


==> anc/supplementary/validation/regression_tests_optimized.log <==
{
  "all_checks_passed": true,
  "tests": 23,
  "optimized_python": true,
  "seconds": 0.651,
  "results": [
    {
      "test": "d-number witness invariant under factor order",
      "passed": true
    },
    {
      "test": "Rep(A4) positive control",
      "passed": true
    },
    {
      "test": "Rep(A4) null-obstruction exclusion",
      "passed": true,
      "rejection": "low obstruction not verified: null or malformed witness"
    },
    {
      "test": "valid multi-branch central certificate",
      "passed": true,
      "ring_id": 2
    },
    {
      "test": "omitted character orbit",
      "passed": true,
      "rejection": "missing character branches"
    },
    {
      "test": "omitted low-matrix branch",
      "passed": true,
      "rejection": "missing low-matrix branches"
    },
    {
      "test": "duplicated low-matrix branch",
      "passed": true,
      "rejection": "wrong low rows"
    },
    {
      "test": "incorrect induction row",
      "passed": true,
      "rejection": "wrong low rows"
    },
    {
      "test": "null obstruction in a real exclusion",
      "passed": true,
      "rejection": "low obstruction not verified: null or malformed witness"
    },
    {
      "test": "omitted formal-codegree root",
      "passed": true,
      "rejection": "wrong or incomplete roots"
    },
    {
      "test": "false strict-sign witness",
      "passed": true,
      "rejection": "low obstruction not verified: false strict gap"
    },
    {
      "test": "unrelated norm polynomial",
      "passed": true,
      "rejection": "unrelated norm factor"
    },
    {
      "test": "composite norm witness",
      "passed": true,
      "rejection": "nonprime witness"
    },
    {
      "test": "wrong quadratic-family basis permutation",
      "passed": true,
      "rejection": "quadratic root-length hypotheses fail"
    },
    {
      "test": "false first-moment gap",
      "passed": true,
      "rejection": "spherical first-moment bound not violated"
    },
    {
      "test": "nonexistent first-moment embedding",
      "passed": true,
      "rejection": "invalid real embedding"
    },
    {
      "test": "composite residue-field prime",
      "passed": true,
      "rejection": "nonprime field witness"
    },
    {
      "test": "false residue-field root",
      "passed": true,
      "rejection": "field generator has no claimed simple residue root"
    },
    {
      "test": "reducible residue-field factor",
      "passed": true,
      "rejection": "reducible residue witness"
    },
    {
      "test": "unrelated residue-field factor",
      "passed": true,
      "rejection": "unrelated residue factor"
    },
    {
      "test": "valid non-first obstruction accepted",
      "passed": true,
      "ring_id": 2
    },
    {
      "test": "wrong positive-model fusion-data identification",
      "passed": true,
      "rejection": "model tensor mismatch"
    },
    {
      "test": "independent checker missing FP proof",
      "passed": true,
      "rejection": "FP orbit has no exclusion proof"
    }
  ]
}


==> anc/supplementary/validation/strict_dimension_boundaries.log <==
{
  "passed": true,
  "maximum_multiplicity": 1,
  "parameter_assignments": 1088,
  "boundary_checks": [
    {
      "exclusive_bound": 5,
      "rings": 2,
      "equality_cases_rejected": 0,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 6,
      "rings": 2,
      "equality_cases_rejected": 1,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 7,
      "rings": 3,
      "equality_cases_rejected": 0,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 8,
      "rings": 4,
      "equality_cases_rejected": 0,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 9,
      "rings": 5,
      "equality_cases_rejected": 0,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 10,
      "rings": 5,
      "equality_cases_rejected": 1,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 11,
      "rings": 6,
      "equality_cases_rejected": 0,
      "exact_set_equality": true
    },
    {
      "exclusive_bound": 12,
      "rings": 6,
      "equality_cases_rejected": 0,
      "exact_set_equality": true
    }
  ],
  "seconds": 1.818,
  "scope": "Shared tensor presentations and canonicalization; direct matrix commutation and determinant expansion; every exclusive integer bound from 5 through 12."
}


==> anc/supplementary/validation/unpruned_census_audit.log <==
{
  "passed": true,
  "unpruned_rings": 95842,
  "strict_dimension_survivors": 8977,
  "exact_parameter_set_equality": true,
  "seconds": 20.758,
  "independence": "Authors elimination; both dimension prunings removed; independent direct determinant expansion in Python."
}


==> anc/supplementary/verification_report.json <==
{
  "all_checks_passed": true,
  "status": "passed",
  "regenerated": false,
  "deep_checks_requested": false,
  "workers": 4,
  "python": "3.12.14",
  "steps": [
    {
      "name": "census_verification",
      "command": [
        "python3",
        "supplementary/census/verify_census.py"
      ],
      "return_code": 0,
      "seconds": 4.639,
      "log": "validation/census_verification.log"
    },
    {
      "name": "certificate_verification",
      "command": [
        "python3",
        "supplementary/classification/verify.py",
        "--workers",
        "4"
      ],
      "return_code": 0,
      "seconds": 8.603,
      "log": "validation/certificate_verification.log"
    },
    {
      "name": "certificate_verification_optimized",
      "command": [
        "python3",
        "-O",
        "supplementary/classification/verify.py",
        "--workers",
        "4",
        "--report",
        "/workspace/scratch/cbe440031380/work/PivotalRank4_Full_Revision/submission/anc/supplementary/classification/results/verification_optimized.json"
      ],
      "return_code": 0,
      "seconds": 6.645,
      "log": "validation/certificate_verification_optimized.log"
    },
    {
      "name": "regression_tests",
      "command": [
        "python3",
        "supplementary/tests/regression.py",
        "--output",
        "/workspace/scratch/cbe440031380/work/PivotalRank4_Full_Revision/submission/anc/supplementary/tests/results.json"
      ],
      "return_code": 0,
      "seconds": 1.063,
      "log": "validation/regression_tests.log"
    },
    {
      "name": "regression_tests_optimized",
      "command": [
        "python3",
        "-O",
        "supplementary/tests/regression.py",
        "--output",
        "/workspace/scratch/cbe440031380/work/PivotalRank4_Full_Revision/submission/anc/supplementary/tests/results_optimized.json"
      ],
      "return_code": 0,
      "seconds": 1.383,
      "log": "validation/regression_tests_optimized.log"
    },
    {
      "name": "independent_central_audit",
      "command": [
        "python3",
        "supplementary/independent/independent_central_audit.py",
        "/workspace/scratch/cbe440031380/work/PivotalRank4_Full_Revision/submission/anc",
        "--output",
        "/workspace/scratch/cbe440031380/work/PivotalRank4_Full_Revision/submission/anc/supplementary/independent/results/independent_central_audit.json",
        "--workers",
        "4"
      ],
      "return_code": 0,
      "seconds": 6.425,
      "log": "validation/independent_central_audit.log"
    },
    {
      "name": "independent_quadratic_audit",
      "command": [
        "python3",
        "supplementary/independent/independent_quadratic_audit.py",
        "/workspace/scratch/cbe440031380/work/PivotalRank4_Full_Revision/submission/anc",
        "--output",
        "/workspace/scratch/cbe440031380/work/PivotalRank4_Full_Revision/submission/anc/supplementary/independent/results/independent_quadratic_audit.json"
      ],
      "return_code": 0,
      "seconds": 0.722,
      "log": "validation/independent_quadratic_audit.log"
    },
    {
      "name": "independent_models",
      "command": [
        "python3",
        "supplementary/independent/independent_models.py",
        "/workspace/scratch/cbe440031380/work/PivotalRank4_Full_Revision/submission/anc",
        "--output",
        "/workspace/scratch/cbe440031380/work/PivotalRank4_Full_Revision/submission/anc/supplementary/independent/results/independent_models.json"
      ],
      "return_code": 0,
      "seconds": 0.448,
      "log": "validation/independent_models.log"
    },
    {
      "name": "manuscript_data_check",
      "command": [
        "python3",
        "supplementary/check_manuscript.py",
        "--output",
        "/workspace/scratch/cbe440031380/work/PivotalRank4_Full_Revision/submission/anc/supplementary/validation/manuscript_data_check.json"
      ],
      "return_code": 0,
      "seconds": 0.546,
      "log": "validation/manuscript_data_check.log"
    }
  ],
  "rings": 8977,
  "models": 15,
  "excluded": 8962,
  "type_counts": {
    "N": 94,
    "S": 8883
  },
  "verified_filters": {
    "formal_codegree_dnumber": 6541,
    "spherical_arithmetic": 210,
    "published_rank_four_families": 475,
    "model": 15,
    "central_induction": 50,
    "rank_two": 1676,
    "quadratic_root_length": 10
  },
  "arithmetic_backend": "python-flint",
  "ordinary_and_optimized_replays": true,
  "independent_central_records": 50,
  "independent_arithmetic_records": 210,
  "independent_spherical_records": 260,
  "regression_tests_per_mode": 23,
  "seconds": 30.485
}

